Gaussian Process Deep Belief Networks: A Smooth Generative Model of Shape with Uncertainty Propagation

The shape of an object is an important characteristic for many vision problems such as segmentation, detection and tracking. Being independent of appearance, it is possible to generalize to a large range of objects from only small amounts of data. However, shapes represented as silhouette images are challenging to model due to complicated likelihood functions leading to intractable posteriors. In this paper we present a generative model of shapes which provides a low dimensional latent encoding which importantly resides on a smooth manifold with respect to the silhouette images. The proposed model propagates uncertainty in a principled manner allowing it to learn from small amounts of data and providing predictions with associated uncertainty. We provide experiments that show how our proposed model provides favorable quantitative results compared with the state-of-the-art while simultaneously providing a representation that resides on a low-dimensional interpretable manifold.

==> anc/interactive_demo/data/PerformPrediction.js <==

var DataFuncs = DataFuncs || {};

function size(A) { return numeric.dim(A); }

function computeK(x, X, alpha, gamma) {
	m = numeric.dim(x)[0];
	d = numeric.dim(x)[1];
	n = numeric.dim(X)[0];
	dd = numeric.dim(X)[1];

	if (d !== dd) { throw Error(); }

	xx = numeric.dot(numeric.mul(x,x),numeric.rep([d,1], 1));
	XX = numeric.dot(numeric.rep([1,d], 1), numeric.transpose(numeric.mul(X,X)));

	D1 = numeric.dot(xx, numeric.rep([1,n],1));
	D2 = numeric.dot(numeric.rep([m,1],1), XX);
	D3 = numeric.dot(numeric.mul(x, -2), numeric.transpose(X));

	DD = numeric.add(numeric.add(D1, D2), D3);

	K = numeric.mul(alpha, numeric.exp(numeric.mul(-0.5*gamma, DD)));

	return K;
}

function computeKArd(x, X, alpha, gamma) {
	m = numeric.dim(x)[0];
	d = numeric.dim(x)[1];
	n = numeric.dim(X)[0];
	dd = numeric.dim(X)[1];

	if (d !== dd) { throw Error(); }

	sqrtGamma = numeric.sqrt(numeric.transpose(gamma));

	X = numeric.mul(X, numeric.dot(numeric.rep([n,1], 1), sqrtGamma));

	xx = numeric.dot(numeric.mul(x,x),numeric.rep([d,1], 1));
	XX = numeric.dot(numeric.rep([1,d], 1), numeric.transpose(numeric.mul(X,X)));

	D1 = numeric.dot(xx, numeric.rep([1,n],1));
	D2 = numeric.dot(numeric.rep([m,1],1), XX);
	D3 = numeric.dot(numeric.mul(x, -2), numeric.transpose(X));

	DD = numeric.add(numeric.add(D1, D2), D3);

	K = numeric.mul(alpha, numeric.exp(numeric.mul(-0.5, DD)));

	return K;
}

function performGPLVMPrediction(x, data) {
	var K_xx_X

	if (data.gamma instanceof Array) {

		K_xx_X = computeKArd(x, data.X, data.alpha, data.gamma);

		yy_mean = numeric.dot(numeric.dot(data.Kinv, K_xx_X), data.Y);
	}
	else
	{
		K_xx_X = computeK(x, data.X, data.alpha, data.gamma);

		yy_mean = numeric.dot(numeric.dot(K_xx_X, data.Kinv), data.Y);
	}

	yy_mean = numeric.add(numeric.mul(yy_mean, data.Y_std), data.Y_mean);

	return numeric.transpose(yy_mean);
}

function sigmoid(x) {
	ex = numeric.exp(x);
	exp1 = numeric.add(ex, 1.0);
	return numeric.div(ex, exp1);
}

function randn_bm(M, N) {
	u = numeric.add(1e-8, numeric.random([M,N]));
	v = numeric.random([M,N]);
	log_u = numeric.log(u);
	return numeric.mul( numeric.sqrt( numeric.mul(-2.0, log_u) ) ,
		numeric.cos( numeric.mul(2.0*Math.PI, v) ) );
}

function expand(X, NumSamples) {
	return numeric.dot(X, numeric.rep([1,NumSamples], 1));
}

function concrete_sample(p) {
	lambda = 0.1;
	u = numeric.random(numeric.dim(p));
	p_terms = numeric.sub(numeric.log(numeric.add(p,10e-7)),
		numeric.log(numeric.sub(1.0 + 10e-7, p)));
	u_terms = numeric.sub(numeric.log(numeric.add(u,10e-7)),
		numeric.log(numeric.sub(1.0 + 10e-7, u)));
	return sigmoid(numeric.div(numeric.add(p_terms, u_terms), lambda));
}

function performGPDBNPrediction(x, data) {
	var K_xx_X

	if (data.gamma instanceof Array) {

		K_xx_X = computeKArd(x, data.X, data.alpha, data.gamma);

		yy_mean = numeric.dot(numeric.dot(data.Kinv, K_xx_X), data.Y);
	}
	else
	{
		K_xx_X = computeK(x, data.X, data.alpha, data.gamma);

		K_xx_X_Kinv = numeric.dot(K_xx_X, data.Kinv);

		hh_mean = numeric.dot(K_xx_X_Kinv, data.H);

		hh_sigma = numeric.mul(data.sigma_dbn, Math.sqrt(data.alpha - numeric.dot(K_xx_X_Kinv, numeric.transpose(K_xx_X))))
	}

	hh_mean = numeric.add(numeric.mul(hh_mean, data.sigma_dbn), data.H_mean);

	current_output = numeric.transpose(hh_mean);

	NumSamples = 100;

	hh_sigma = expand(numeric.transpose(hh_sigma), NumSamples)
	eps = numeric.mul(hh_sigma, randn_bm(50, NumSamples))

	current_output = expand(current_output, NumSamples);

	// GPLVM STYLE SAMPLING
	current_output = numeric.add(current_output, eps);

	current_output = numeric.div(current_output, hh_sigma)

	current_output = numeric.add(numeric.dot(data.layer3_W,
		current_output), expand(data.layer3_b, NumSamples));

	current_output = sigmoid(current_output);

	// SHOULD DO SOME SAMPLING HERE
	current_output = concrete_sample(current_output);

	current_output = numeric.add(numeric.dot(data.layer2_W,
		current_output), expand(data.layer2_b, NumSamples));

	current_output = sigmoid(current_output);

	// SHOULD DO SOME SAMPLING HERE
	current_output = concrete_sample(current_output);

	current_output = numeric.add(numeric.dot(data.layer1_W,
		current_output), expand(data.layer1_b, NumSamples));

	current_output = sigmoid(current_output);

	current_output = concrete_sample(current_output);

	current_output = numeric.dot(current_output,
		numeric.rep([NumSamples,1], 1/NumSamples));

	return current_output;
}


==> anc/interactive_demo/data/gpdbn.js <==

var currentNamespace = getNamespaceForModel('gplvm_horses');
var currentHeatMapImage = currentNamespace.getImageFilename();
var currentZoom = 4;
var activeLayer = {};

function getNamespaceForModel(m) {
	var namespace = DataFuncs[m];
	return namespace;
}

function displayMessage(messageLayer, message) {
	if( messageLayer.getChildren().length == 0 ) {
		messageLayer.add( new Kinetic.Text( {
			x: 50,
			y: 50,
			text: message,
			fontSize: 20,
			fontFamily: "Arial",
			textFill: "black"
		}));
	} else {
		messageLayer.getChildren()[0].setText( message );
		messageLayer.draw();
	}
}

function drawFromModel(layer, cursor, predictionData, xLimits, isGPDBN) {
	layer.clear();

	var imageShape = new Kinetic.Shape({
		// Neat thing: this function gets called during redraw...
		drawFunc: function(context) {
			// Convert cursor to manifold position..

			var xP = (cursor.getX() - 5.0) / 300.0;
			var yP = (cursor.getY() - 5.0) / 300.0;
			yP = 1.0 - yP

			xP = (xP*(xLimits.xMax - xLimits.xMin)) + xLimits.xMin;
			yP = (yP*(xLimits.yMax - xLimits.yMin)) + xLimits.yMin;

			var x = [[xP,yP]];

			if (isGPDBN == true) {
				var output = performGPDBNPrediction(x, predictionData);
			}
			else {
				var output = performGPLVMPrediction(x, predictionData);
			}
			
			var out_val = 0;

			var scale_factor = currentZoom;
			var dim = 32*scale_factor;
			var imgData = context.createImageData(dim,dim);
			
			for (var r = 0, i = 0; r < 32; r += 1)
			{
				for (var rr = 0; rr < scale_factor; rr += 1)
				{
					for (var c = 0; c < 32; c += 1)
					{
						for (var cc = 0; cc < scale_factor; cc += 1, i += 4)
						{
							idx = r * 32 + c;
							out_val = Math.floor(255.0 * Math.min(1.0, Math.max(0, output[idx][0])))
							imgData.data[i+0]=out_val;
							imgData.data[i+1]=out_val;
							imgData.data[i+2]=out_val;
							imgData.data[i+3]=255;
						}
					}
				}
			}
			context.putImageData(imgData,375-4+Math.ceil((300-dim)/2),10-4+Math.ceil((300-dim)/2));
		},
      	fill: 'black',
      	stroke: 'black',
      	opacity: 1,
        strokeWidth: 1,
    });

    layer.add(imageShape);
    layer.add(cursor);
}

function showErrorStage() {
	var stage = new Kinetic.Stage({
  		container: 'manifoldContainer',
  		x: 20,
  		width: 768,
  		height: 325
    });

    var layer = new Kinetic.Layer();

	var errorMessage = new Kinetic.Text({
		x: 150,
		y: 150,
		text: 'Sorry, missing data file.',
		fontFamily: 'Arial',
		fontSize: 20,
		fill: '#b40426',
		align: 'center'
	});

	layer.add(errorMessage);
	stage.add(layer);
}

function createStage(imageHeatMap) {
	var stage = new Kinetic.Stage({
  		container: 'manifoldContainer',
  		x: 20,
  		width: 768,
  		height: 325
    });

	var messageLayer = new Kinetic.Layer();
    var layer = new Kinetic.Layer();
    var backgroundLayer = new Kinetic.Layer();

	var backgroundRect = new Kinetic.Rect({
		x: 5,
		y: 5,
		width: 300,
		height: 300,
		stroke: 'black',
		strokeWidth: 6
	})

	backgroundLayer.add(backgroundRect);

	var hm = new Kinetic.Image({
		x: 5,
		y: 5,
		image: imageHeatMap,
		width: 300,
		height: 300
	});

	backgroundLayer.add(hm);

	var namespace = currentNamespace;

	var predictionData = {};
	var metricInfo = {};
	var xPoints = {};
	var xLimits = {};
	var isGPDBN = {};

	if (namespace) {
		predictionData = namespace.getPredictionMatrices();
		xPoints = namespace.getXPoints();
		xLimits = namespace.getXLimits();
		isGPDBN = namespace.isGPDBN();
	}

	var xPointsCirc = [];
	for( var i = 0; i < xPoints.length; i++ ) {

		x_corrected = 300.0 * (xPoints[i][0] - xLimits.xMin) / (xLimits.xMax - xLimits.xMin)
		y_corrected = 300.0 * (1.0 - ((xPoints[i][1] - xLimits.yMin) / (xLimits.yMax - xLimits.yMin)))

		xPointsCirc.push( new Kinetic.Circle( {
			x: 5+x_corrected, y: 5+y_corrected,
			radius: 2,
			fill: "blue",
			opacity: 0.3,
			stroke: "blue",
			strokeWidth: 1,
			draggable: false} ));
		backgroundLayer.add(xPointsCirc[i]);
	}

	function getDefaultCursorLocations(predictionData) {
		var xStart = 150;
		var yStart = 150;

		if (predictionData.X_StartPt) {
			var xP = predictionData.X_StartPt[0][0];
			var yP = predictionData.X_StartPt[1][0];

			if (namespace) {
				xP = (xP - xLimits.xMin) / (xLimits.xMax - xLimits.xMin);
				yP = (yP - xLimits.yMin) / (xLimits.yMax - xLimits.yMin);
			}

			xStart = (xP * 300.0) + 5.0;
			yStart = (yP * 300.0) + 5.0;
		}

		return {
			x: xStart,
			y: yStart
		};
	};

	var cursor = new Kinetic.Circle({
		x: getDefaultCursorLocations(predictionData).x,
		y: getDefaultCursorLocations(predictionData).y,
		radius: 9,
		fill: "black",
		opacity: 1.0,
		stroke: "white",
		strokeWidth: 4,
		draggable: true,
		shadowEnabled: true,
		shadowColor: 'black',
		shadowBlur: 5,
		shadowOffsetX: 1,
		shadowOffsetY: 2,
		shadowOpacity: 0.7,
		dragBoundFunc: function(pos) {
			xVal = pos.x;
			yVal = pos.y;

			//displayMessage( messageLayer, String(xVal) );
			if (xVal < 30) { xVal = 30; }
			if (xVal > 320) { xVal = 320; }

			if (yVal < 10) { yVal = 10; }
			if (yVal > 300) { yVal = 300; }

			return {
				x: xVal,
				y: yVal
			}
		}
	});

	var outputRect = new Kinetic.Rect({
		x: 350,
		y: 5,
		width: 303,
		height: 303,
		stroke: 'black',
		strokeWidth: 3
	})

	backgroundLayer.add(outputRect);

	drawFromModel(layer, cursor, predictionData, xLimits, isGPDBN);

	activeLayer = layer;

    // add the layers to the stage
    stage.add(backgroundLayer);
    stage.add(layer);
    stage.add(messageLayer);
}

function fillComboModel(comboBox) {
	var datasets = ['horses', 'motorbikes', 'stars'];

	for (var i = 0; i < datasets.length; i += 1)
	{
		{
			var option = document.createElement("option");
		    option.text = 'GPLVM ' + datasets[i];
		    option.value = 'gplvm_' + datasets[i];
		    try {
		        comboBox.add(option, null); //Standard
		    } catch(error) {
		        comboBox.add(option); // IE only
		    }
		}
	}

	for (var i = 0; i < datasets.length; i += 1)
	{
		{
			var option = document.createElement("option");
		    option.text = 'GPDBN ' + datasets[i];
		    option.value = 'gpdbn_' + datasets[i];
		    try {
		        comboBox.add(option, null); //Standard
		    } catch(error) {
		        comboBox.add(option); // IE only
		    }
		}
	}
}

function fillComboZoom(comboBox) {
	{
		var option = document.createElement("option");
	    option.text = '1';
	    option.value = 1;
	    try {
	        comboBox.add(option, null); //Standard
	    } catch(error) {
	        comboBox.add(option); // IE only
	    }
	}

	{
		var option = document.createElement("option");
	    option.text = '2';
	    option.value = 2;
	    try {
	        comboBox.add(option, null); //Standard
	    } catch(error) {
	        comboBox.add(option); // IE only
	    }
	}

	{
		var option = document.createElement("option");
	    option.text = '4';
	    option.value = 4;
	    try {
	        comboBox.add(option, null); //Standard
	    } catch(error) {
	        comboBox.add(option); // IE only
	    }
	}

	{
		var option = document.createElement("option");
	    option.text = '6';
	    option.value = 6;
	    try {
	        comboBox.add(option, null); //Standard
	    } catch(error) {
	        comboBox.add(option); // IE only
	    }
	}

	{
		var option = document.createElement("option");
	    option.text = '8';
	    option.value = 8;
	    try {
	        comboBox.add(option, null); //Standard
	    } catch(error) {
	        comboBox.add(option); // IE only
	    }
	}
}

function changeComboModel( elm ) {
	for (var i = 0; i < elm.length; i++) {
		if( elm[i].selected ) {
			// Update model..

			optionChosen = elm[i];

			var imageHeatMap = elm.ImageReference;

			currentNamespace = getNamespaceForModel(optionChosen.value);

			var heatMapFilename = currentNamespace.getImageFilename();
			currentHeatMapImage = heatMapFilename;

			imageHeatMap.src = heatMapFilename;
		}
	}
}

function changeComboZoom( elm ) {
	for (var i = 0; i < elm.length; i++) {
		if( elm[i].selected ) {
			// Update zoom..

			optionChosen = elm[i];

			currentZoom = optionChosen.value;

			activeLayer.draw();
		}
	}
}

window.onload = function() {

	var comboModel = document.getElementById("comboModel");

	fillComboModel(comboModel);

	var comboZoom = document.getElementById("comboZoom");

	fillComboZoom(comboZoom);

	comboZoom.selectedIndex = 2;

	var imageHeatMap = new Image();

	// load image first, once loaded, create stage
	imageHeatMap.onload = function() { createStage(imageHeatMap); };

	imageHeatMap.onerror = function() { showErrorStage(); };

	imageHeatMap.src = './' + currentHeatMapImage;

	comboModel.ImageReference = imageHeatMap;
	
};


==> anc/interactive_demo/data/gplvm_stars.js <==
var DataFuncs = DataFuncs || {};


DataFuncs.gplvm_stars = {};


DataFuncs.gplvm_stars.getImageFilename = function() {
	return "./data/manifold_gplvm_stars.png";
}

DataFuncs.gplvm_stars.isGPDBN = function() {
	return false;
}

DataFuncs.gplvm_stars.getXLimits = function() {
	return {
		xMin: -1.7,
		yMin: -1.6,
		xMax: 2.3,
		yMax: 2.4,
	};
}

DataFuncs.gplvm_stars.getXPoints = function() {
	var xPoints = [[-1.0716954469680786, 1.5213690996170044], [1.8292615413665771, -0.1763824224472046], [-0.823544979095459, 1.5933843851089478], [1.6311453580856323, -0.009911076165735722], [-0.5921311974525452, 1.5342098474502563], [1.3775755167007446, 0.0777665376663208], [-0.2090265303850174, 1.4233512878417969], [1.116524577140808, 0.15212899446487427], [0.14389890432357788, 1.2745907306671143], [0.8889194130897522, 0.4031345844268799], [0.5451210141181946, 1.1677017211914062], [0.760815441608429, 0.8124500513076782], [-0.6607572436332703, 0.7086769342422485], [-0.5618565082550049, 0.5868775844573975], [-0.7600910663604736, 0.8310350179672241], [-0.45080527663230896, 0.32610395550727844], [-0.8591870069503784, 0.8996387124061584], [-0.3960224688053131, 0.03428099676966667], [-1.0031917095184326, 1.006782054901123], [-0.2686604857444763, -0.2512335181236267], [-1.0723251104354858, 1.0525139570236206], [0.023509327322244644, -0.5081800818443298], [-1.1966890096664429, 1.2107763290405273], [0.48745831847190857, -0.744249165058136], [-1.2415721416473389, 1.284226417541504], [0.998792827129364, -0.786888599395752], [-1.2460860013961792, 1.3799772262573242], [1.469228982925415, -0.722179114818573], [-1.2107566595077515, 1.4652016162872314], [1.7854583263397217, -0.4860428273677826]];
	return xPoints;
}

DataFuncs.gplvm_stars.getPredictionMatrices = function() {
Y_mean=[[0.20000000298023224, 0.23333333432674408, 0.23333333432674408, 0.20000000298023224, 0.13333334028720856, 0.06666667014360428, 0.03333333507180214, 0.0, 0.0, 0.0, 0.0, 0.06666667014360428, 0.10000000149011612, 0.1666666716337204, 0.23333333432674408, 0.23333333432674408, 0.23333333432674408, 0.1666666716337204, 0.10000000149011612, 0.06666667014360428, 0.0, 0.0, 0.0, 0.0, 0.03333333507180214, 0.06666667014360428, 0.13333334028720856, 0.20000000298023224, 0.23333333432674408, 0.23333333432674408, 0.20000000298023224, 0.13333334028720856, 0.23333333432674408, 0.2666666805744171, 0.3333333432674408, 0.3333333432674408, 0.2666666805744171, 0.23333333432674408, 0.20000000298023224, 0.20000000298023224, 0.1666666716337204, 0.1666666716337204, 0.1666666716337204, 0.20000000298023224, 0.23333333432674408, 0.23333333432674408, 0.30000001192092896, 0.30000001192092896, 0.30000001192092896, 0.23333333432674408, 0.23333333432674408, 0.20000000298023224, 0.1666666716337204, 0.1666666716337204, 0.1666666716337204, 0.20000000298023224, 0.20000000298023224, 0.23333333432674408, 0.2666666805744171, 0.3333333432674408, 0.3333333432674408, 0.2666666805744171, 0.23333333432674408, 0.13333334028720856, 0.23333333432674408, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.36666667461395264, 0.3333333432674408, 0.30000001192092896, 0.30000001192092896, 0.2666666805744171, 0.23333333432674408, 0.2666666805744171, 0.2666666805744171, 0.30000001192092896, 0.3333333432674408, 0.36666667461395264, 0.30000001192092896, 0.36666667461395264, 0.3333333432674408, 0.30000001192092896, 0.2666666805744171, 0.2666666805744171, 0.23333333432674408, 0.2666666805744171, 0.30000001192092896, 0.30000001192092896, 0.3333333432674408, 0.36666667461395264, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.23333333432674408, 0.0, 0.20000000298023224, 0.3333333432674408, 0.3333333432674408, 0.30000001192092896, 0.3333333432674408, 0.4333333373069763, 0.4000000059604645, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.30000001192092896, 0.30000001192092896, 0.23333333432674408, 0.30000001192092896, 0.30000001192092896, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.4000000059604645, 0.4333333373069763, 0.3333333432674408, 0.30000001192092896, 0.3333333432674408, 0.3333333432674408, 0.20000000298023224, 0.0, 0.13333334028720856, 0.2666666805744171, 0.36666667461395264, 0.3333333432674408, 0.2666666805744171, 0.30000001192092896, 0.30000001192092896, 0.3333333432674408, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.23333333432674408, 0.30000001192092896, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.30000001192092896, 0.23333333432674408, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.3333333432674408, 0.30000001192092896, 0.30000001192092896, 0.2666666805744171, 0.3333333432674408, 0.36666667461395264, 0.2666666805744171, 0.13333334028720856, 0.0, 0.06666667014360428, 0.23333333432674408, 0.3333333432674408, 0.4333333373069763, 0.30000001192092896, 0.2666666805744171, 0.30000001192092896, 0.30000001192092896, 0.30000001192092896, 0.23333333432674408, 0.2666666805744171, 0.23333333432674408, 0.23333333432674408, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.23333333432674408, 0.23333333432674408, 0.2666666805744171, 0.23333333432674408, 0.30000001192092896, 0.30000001192092896, 0.30000001192092896, 0.2666666805744171, 0.30000001192092896, 0.4333333373069763, 0.3333333432674408, 0.23333333432674408, 0.06666667014360428, 0.0, 0.03333333507180214, 0.20000000298023224, 0.30000001192092896, 0.4000000059604645, 0.30000001192092896, 0.30000001192092896, 0.20000000298023224, 0.30000001192092896, 0.3333333432674408, 0.2666666805744171, 0.2666666805744171, 0.23333333432674408, 0.2666666805744171, 0.30000001192092896, 0.2666666805744171, 0.20000000298023224, 0.2666666805744171, 0.30000001192092896, 0.2666666805744171, 0.23333333432674408, 0.2666666805744171, 0.2666666805744171, 0.3333333432674408, 0.30000001192092896, 0.20000000298023224, 0.30000001192092896, 0.30000001192092896, 0.4000000059604645, 0.30000001192092896, 0.20000000298023224, 0.03333333507180214, 0.0, 0.0, 0.20000000298023224, 0.30000001192092896, 0.3333333432674408, 0.3333333432674408, 0.30000001192092896, 0.30000001192092896, 0.23333333432674408, 0.30000001192092896, 0.3333333432674408, 0.30000001192092896, 0.2666666805744171, 0.30000001192092896, 0.3333333432674408, 0.30000001192092896, 0.23333333432674408, 0.30000001192092896, 0.3333333432674408, 0.30000001192092896, 0.2666666805744171, 0.30000001192092896, 0.3333333432674408, 0.30000001192092896, 0.23333333432674408, 0.30000001192092896, 0.30000001192092896, 0.3333333432674408, 0.3333333432674408, 0.30000001192092896, 0.20000000298023224, 0.0, 0.0, 0.0, 0.1666666716337204, 0.2666666805744171, 0.3333333432674408, 0.2666666805744171, 0.30000001192092896, 0.3333333432674408, 0.30000001192092896, 0.2666666805744171, 0.30000001192092896, 0.36666667461395264, 0.36666667461395264, 0.36666667461395264, 0.3333333432674408, 0.30000001192092896, 0.2666666805744171, 0.30000001192092896, 0.3333333432674408, 0.36666667461395264, 0.36666667461395264, 0.36666667461395264, 0.30000001192092896, 0.2666666805744171, 0.30000001192092896, 0.3333333432674408, 0.30000001192092896, 0.2666666805744171, 0.3333333432674408, 0.2666666805744171, 0.1666666716337204, 0.0, 0.0, 0.0, 0.1666666716337204, 0.23333333432674408, 0.3333333432674408, 0.2666666805744171, 0.23333333432674408, 0.2666666805744171, 0.3333333432674408, 0.30000001192092896, 0.2666666805744171, 0.3333333432674408, 0.4000000059604645, 0.5666666626930237, 0.5666666626930237, 0.4000000059604645, 0.30000001192092896, 0.4000000059604645, 0.5666666626930237, 0.5666666626930237, 0.4000000059604645, 0.3333333432674408, 0.2666666805744171, 0.30000001192092896, 0.3333333432674408, 0.2666666805744171, 0.23333333432674408, 0.2666666805744171, 0.3333333432674408, 0.23333333432674408, 0.1666666716337204, 0.0, 0.0, 0.0, 0.1666666716337204, 0.2666666805744171, 0.3333333432674408, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.30000001192092896, 0.36666667461395264, 0.3333333432674408, 0.3333333432674408, 0.4333333373069763, 0.5333333611488342, 0.5, 0.5, 0.36666667461395264, 0.5, 0.5, 0.5333333611488342, 0.4333333373069763, 0.3333333432674408, 0.3333333432674408, 0.36666667461395264, 0.30000001192092896, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.3333333432674408, 0.2666666805744171, 0.1666666716337204, 0.0, 0.0, 0.06666667014360428, 0.20000000298023224, 0.2666666805744171, 0.3333333432674408, 0.2666666805744171, 0.23333333432674408, 0.23333333432674408, 0.2666666805744171, 0.36666667461395264, 0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.4333333373069763, 0.46666666865348816, 0.4333333373069763, 0.30000001192092896, 0.4333333373069763, 0.46666666865348816, 0.4333333373069763, 0.4333333373069763, 0.4333333373069763, 0.4000000059604645, 0.36666667461395264, 0.2666666805744171, 0.23333333432674408, 0.23333333432674408, 0.2666666805744171, 0.3333333432674408, 0.2666666805744171, 0.20000000298023224, 0.06666667014360428, 0.0, 0.10000000149011612, 0.23333333432674408, 0.30000001192092896, 0.3333333432674408, 0.23333333432674408, 0.23333333432674408, 0.2666666805744171, 0.30000001192092896, 0.36666667461395264, 0.5666666626930237, 0.5333333611488342, 0.4333333373069763, 0.20000000298023224, 0.36666667461395264, 0.23333333432674408, 0.23333333432674408, 0.23333333432674408, 0.36666667461395264, 0.20000000298023224, 0.4333333373069763, 0.5333333611488342, 0.5666666626930237, 0.36666667461395264, 0.30000001192092896, 0.2666666805744171, 0.23333333432674408, 0.23333333432674408, 0.3333333432674408, 0.30000001192092896, 0.23333333432674408, 0.10000000149011612, 0.0, 0.1666666716337204, 0.23333333432674408, 0.3333333432674408, 0.30000001192092896, 0.30000001192092896, 0.2666666805744171, 0.30000001192092896, 0.3333333432674408, 0.3333333432674408, 0.5666666626930237, 0.5, 0.46666666865348816, 0.36666667461395264, 0.06666667014360428, 0.10000000149011612, 0.1666666716337204, 0.10000000149011612, 0.06666667014360428, 0.36666667461395264, 0.46666666865348816, 0.5, 0.5666666626930237, 0.3333333432674408, 0.3333333432674408, 0.30000001192092896, 0.2666666805744171, 0.30000001192092896, 0.30000001192092896, 0.3333333432674408, 0.23333333432674408, 0.1666666716337204, 0.0, 0.23333333432674408, 0.30000001192092896, 0.36666667461395264, 0.30000001192092896, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.30000001192092896, 0.30000001192092896, 0.4000000059604645, 0.5, 0.4333333373069763, 0.23333333432674408, 0.10000000149011612, 0.0, 0.0, 0.0, 0.10000000149011612, 0.23333333432674408, 0.4333333373069763, 0.5, 0.4000000059604645, 0.30000001192092896, 0.30000001192092896, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.30000001192092896, 0.36666667461395264, 0.30000001192092896, 0.23333333432674408, 0.10000000149011612, 0.23333333432674408, 0.30000001192092896, 0.30000001192092896, 0.23333333432674408, 0.2666666805744171, 0.2666666805744171, 0.20000000298023224, 0.23333333432674408, 0.2666666805744171, 0.30000001192092896, 0.36666667461395264, 0.30000001192092896, 0.23333333432674408, 0.1666666716337204, 0.0, 0.0, 0.0, 0.1666666716337204, 0.23333333432674408, 0.30000001192092896, 0.36666667461395264, 0.30000001192092896, 0.2666666805744171, 0.23333333432674408, 0.20000000298023224, 0.2666666805744171, 0.2666666805744171, 0.23333333432674408, 0.30000001192092896, 0.30000001192092896, 0.23333333432674408, 0.1666666716337204, 0.23333333432674408, 0.30000001192092896, 0.36666667461395264, 0.30000001192092896, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.30000001192092896, 0.30000001192092896, 0.4000000059604645, 0.5, 0.4333333373069763, 0.23333333432674408, 0.10000000149011612, 0.0, 0.0, 0.0, 0.10000000149011612, 0.23333333432674408, 0.4333333373069763, 0.5, 0.4000000059604645, 0.30000001192092896, 0.30000001192092896, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.30000001192092896, 0.36666667461395264, 0.30000001192092896, 0.23333333432674408, 0.10000000149011612, 0.1666666716337204, 0.23333333432674408, 0.3333333432674408, 0.30000001192092896, 0.30000001192092896, 0.2666666805744171, 0.30000001192092896, 0.3333333432674408, 0.3333333432674408, 0.5666666626930237, 0.5, 0.46666666865348816, 0.36666667461395264, 0.06666667014360428, 0.10000000149011612, 0.1666666716337204, 0.10000000149011612, 0.06666667014360428, 0.36666667461395264, 0.46666666865348816, 0.5, 0.5666666626930237, 0.3333333432674408, 0.3333333432674408, 0.30000001192092896, 0.2666666805744171, 0.30000001192092896, 0.30000001192092896, 0.3333333432674408, 0.23333333432674408, 0.1666666716337204, 0.0, 0.10000000149011612, 0.23333333432674408, 0.30000001192092896, 0.3333333432674408, 0.23333333432674408, 0.23333333432674408, 0.2666666805744171, 0.30000001192092896, 0.36666667461395264, 0.5666666626930237, 0.5333333611488342, 0.4333333373069763, 0.20000000298023224, 0.36666667461395264, 0.23333333432674408, 0.23333333432674408, 0.23333333432674408, 0.36666667461395264, 0.20000000298023224, 0.4333333373069763, 0.5333333611488342, 0.5666666626930237, 0.36666667461395264, 0.30000001192092896, 0.2666666805744171, 0.23333333432674408, 0.23333333432674408, 0.3333333432674408, 0.30000001192092896, 0.23333333432674408, 0.10000000149011612, 0.0, 0.06666667014360428, 0.20000000298023224, 0.2666666805744171, 0.3333333432674408, 0.2666666805744171, 0.23333333432674408, 0.23333333432674408, 0.2666666805744171, 0.36666667461395264, 0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.4333333373069763, 0.46666666865348816, 0.4333333373069763, 0.30000001192092896, 0.4333333373069763, 0.46666666865348816, 0.4333333373069763, 0.4333333373069763, 0.4333333373069763, 0.4000000059604645, 0.36666667461395264, 0.2666666805744171, 0.23333333432674408, 0.23333333432674408, 0.2666666805744171, 0.3333333432674408, 0.2666666805744171, 0.20000000298023224, 0.06666667014360428, 0.0, 0.0, 0.1666666716337204, 0.2666666805744171, 0.3333333432674408, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.30000001192092896, 0.36666667461395264, 0.3333333432674408, 0.3333333432674408, 0.4333333373069763, 0.5333333611488342, 0.5, 0.5, 0.36666667461395264, 0.5, 0.5, 0.5333333611488342, 0.4333333373069763, 0.3333333432674408, 0.3333333432674408, 0.36666667461395264, 0.30000001192092896, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.3333333432674408, 0.2666666805744171, 0.1666666716337204, 0.0, 0.0, 0.0, 0.1666666716337204, 0.23333333432674408, 0.3333333432674408, 0.2666666805744171, 0.23333333432674408, 0.2666666805744171, 0.3333333432674408, 0.30000001192092896, 0.2666666805744171, 0.3333333432674408, 0.4000000059604645, 0.5666666626930237, 0.5666666626930237, 0.4000000059604645, 0.30000001192092896, 0.4000000059604645, 0.5666666626930237, 0.5666666626930237, 0.4000000059604645, 0.3333333432674408, 0.2666666805744171, 0.30000001192092896, 0.3333333432674408, 0.2666666805744171, 0.23333333432674408, 0.2666666805744171, 0.3333333432674408, 0.23333333432674408, 0.1666666716337204, 0.0, 0.0, 0.0, 0.1666666716337204, 0.2666666805744171, 0.3333333432674408, 0.2666666805744171, 0.30000001192092896, 0.3333333432674408, 0.30000001192092896, 0.2666666805744171, 0.30000001192092896, 0.36666667461395264, 0.36666667461395264, 0.36666667461395264, 0.3333333432674408, 0.30000001192092896, 0.2666666805744171, 0.30000001192092896, 0.3333333432674408, 0.36666667461395264, 0.36666667461395264, 0.36666667461395264, 0.30000001192092896, 0.2666666805744171, 0.30000001192092896, 0.3333333432674408, 0.30000001192092896, 0.2666666805744171, 0.3333333432674408, 0.2666666805744171, 0.1666666716337204, 0.0, 0.0, 0.0, 0.20000000298023224, 0.30000001192092896, 0.3333333432674408, 0.3333333432674408, 0.30000001192092896, 0.30000001192092896, 0.23333333432674408, 0.30000001192092896, 0.3333333432674408, 0.30000001192092896, 0.2666666805744171, 0.30000001192092896, 0.3333333432674408, 0.30000001192092896, 0.23333333432674408, 0.30000001192092896, 0.3333333432674408, 0.30000001192092896, 0.2666666805744171, 0.30000001192092896, 0.3333333432674408, 0.30000001192092896, 0.23333333432674408, 0.30000001192092896, 0.30000001192092896, 0.3333333432674408, 0.3333333432674408, 0.30000001192092896, 0.20000000298023224, 0.0, 0.0, 0.03333333507180214, 0.20000000298023224, 0.30000001192092896, 0.4000000059604645, 0.30000001192092896, 0.30000001192092896, 0.20000000298023224, 0.30000001192092896, 0.3333333432674408, 0.2666666805744171, 0.2666666805744171, 0.23333333432674408, 0.2666666805744171, 0.30000001192092896, 0.2666666805744171, 0.20000000298023224, 0.2666666805744171, 0.30000001192092896, 0.2666666805744171, 0.23333333432674408, 0.2666666805744171, 0.2666666805744171, 0.3333333432674408, 0.30000001192092896, 0.20000000298023224, 0.30000001192092896, 0.30000001192092896, 0.4000000059604645, 0.30000001192092896, 0.20000000298023224, 0.03333333507180214, 0.0, 0.06666667014360428, 0.23333333432674408, 0.3333333432674408, 0.4333333373069763, 0.30000001192092896, 0.2666666805744171, 0.30000001192092896, 0.30000001192092896, 0.30000001192092896, 0.23333333432674408, 0.2666666805744171, 0.23333333432674408, 0.23333333432674408, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.23333333432674408, 0.23333333432674408, 0.2666666805744171, 0.23333333432674408, 0.30000001192092896, 0.30000001192092896, 0.30000001192092896, 0.2666666805744171, 0.30000001192092896, 0.4333333373069763, 0.3333333432674408, 0.23333333432674408, 0.06666667014360428, 0.0, 0.13333334028720856, 0.2666666805744171, 0.36666667461395264, 0.3333333432674408, 0.2666666805744171, 0.30000001192092896, 0.30000001192092896, 0.3333333432674408, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.23333333432674408, 0.30000001192092896, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.30000001192092896, 0.23333333432674408, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.2666666805744171, 0.3333333432674408, 0.30000001192092896, 0.30000001192092896, 0.2666666805744171, 0.3333333432674408, 0.36666667461395264, 0.2666666805744171, 0.13333334028720856, 0.0, 0.20000000298023224, 0.3333333432674408, 0.3333333432674408, 0.30000001192092896, 0.3333333432674408, 0.4333333373069763, 0.4000000059604645, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.30000001192092896, 0.30000001192092896, 0.23333333432674408, 0.30000001192092896, 0.30000001192092896, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.4000000059604645, 0.4333333373069763, 0.3333333432674408, 0.30000001192092896, 0.3333333432674408, 0.3333333432674408, 0.20000000298023224, 0.0, 0.23333333432674408, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.36666667461395264, 0.3333333432674408, 0.30000001192092896, 0.30000001192092896, 0.2666666805744171, 0.23333333432674408, 0.2666666805744171, 0.2666666805744171, 0.30000001192092896, 0.3333333432674408, 0.36666667461395264, 0.30000001192092896, 0.36666667461395264, 0.3333333432674408, 0.30000001192092896, 0.2666666805744171, 0.2666666805744171, 0.23333333432674408, 0.2666666805744171, 0.30000001192092896, 0.30000001192092896, 0.3333333432674408, 0.36666667461395264, 0.3333333432674408, 0.3333333432674408, 0.3333333432674408, 0.23333333432674408, 0.0, 0.23333333432674408, 0.2666666805744171, 0.3333333432674408, 0.3333333432674408, 0.2666666805744171, 0.23333333432674408, 0.20000000298023224, 0.20000000298023224, 0.1666666716337204, 0.1666666716337204, 0.1666666716337204, 0.20000000298023224, 0.23333333432674408, 0.23333333432674408, 0.30000001192092896, 0.30000001192092896, 0.30000001192092896, 0.23333333432674408, 0.23333333432674408, 0.20000000298023224, 0.1666666716337204, 0.1666666716337204, 0.1666666716337204, 0.20000000298023224, 0.20000000298023224, 0.23333333432674408, 0.2666666805744171, 0.3333333432674408, 0.3333333432674408, 0.2666666805744171, 0.23333333432674408, 0.13333334028720856, 0.20000000298023224, 0.23333333432674408, 0.23333333432674408, 0.20000000298023224, 0.13333334028720856, 0.06666667014360428, 0.03333333507180214, 0.0, 0.0, 0.0, 0.0, 0.06666667014360428, 0.10000000149011612, 0.1666666716337204, 0.23333333432674408, 0.23333333432674408, 0.23333333432674408, 0.1666666716337204, 0.10000000149011612, 0.06666667014360428, 0.0, 0.0, 0.0, 0.0, 0.03333333507180214, 0.06666667014360428, 0.13333334028720856, 0.20000000298023224, 0.23333333432674408, 0.23333333432674408, 0.20000000298023224, 0.13333334028720856, 0.13333334028720856, 0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.10000000149011612, 0.1666666716337204, 0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.13333334028720856, 0.13333334028720856, 0.06666667014360428]];

Y_std=1.0;

Kinv=[[27.081947326660156, -0.055708013474941254, -8.351875305175781, 0.10012511909008026, -4.528073310852051, 0.2229415476322174, 0.35794106125831604, 0.15429967641830444, 1.3417893648147583, -0.3420126140117645, 0.4245331585407257, -0.693152666091919, 0.37260961532592773, 0.06612987071275711, 0.4104950726032257, -0.200906440615654, 0.5908656716346741, -0.07148554176092148, 0.4898986518383026, -0.06831460446119308, 0.4003102481365204, -0.02216462232172489, -1.629124402999878, 0.0884351059794426, -2.9790172576904297, 0.002687661210075021, -5.385575294494629, -0.04438350349664688, -7.758446216583252, -0.06896960735321045], [-0.0557057224214077, 19.4021053314209, 0.09837130457162857, -10.743032455444336, 0.19181139767169952, -3.163989782333374, 0.00460230465978384, 1.3406891822814941, -0.44436508417129517, 1.7466328144073486, -0.18615970015525818, 0.390869677066803, -0.09844081103801727, -0.23396457731723785, 0.011127900332212448, -0.18645614385604858, 0.10253381729125977, 0.1887376755475998, 0.13596567511558533, 0.19542108476161957, 0.12255068868398666, -0.5320426821708679, 0.014001721516251564, -0.5216115713119507, -0.03663469851016998, 2.3621881008148193, -0.0822049006819725, 0.6944595575332642, -0.10147447884082794, -9.944464683532715], [-8.351873397827148, 0.09837310016155243, 23.17125129699707, -0.027970772236585617, -11.001639366149902, -0.13731500506401062, -3.906102180480957, -0.08902886509895325, 1.3705289363861084, -0.22637957334518433, 1.2850452661514282, -0.17404910922050476, 0.28209343552589417, 0.4756104648113251, -0.04659517481923103, 0.2922016680240631, -0.03666727617383003, -0.26382413506507874, 0.3283241093158722, -0.3191002309322357, 0.7746390104293823, 0.10059177875518799, 0.8517768383026123, 0.1345185488462448, 0.6090158224105835, 0.017872752621769905, -1.1581815481185913, -0.02736322395503521, -3.9431774616241455, 0.06829574704170227], [0.10012418776750565, -10.743059158325195, -0.027973398566246033, 22.55595588684082, -0.18986313045024872, -9.892494201660156, -0.1814158707857132, -3.2946557998657227, 0.6043055057525635, 1.008522629737854, -0.18134590983390808, 0.22288089990615845, -0.11572569608688354, 0.2138509601354599, -0.2322428673505783, 0.5940501689910889, -0.2766188383102417, 0.06601905077695847, -0.16903425753116608, -0.28977805376052856, -0.09934075176715851, 0.31418097019195557, 0.07439569383859634, 0.09714923053979874, 0.102002814412117, 0.3720182180404663, 0.10667257755994797, 1.1927813291549683, 0.09823314845561981, -1.7013182640075684], [-4.528071403503418, 0.19181174039840698, -11.0016450881958, -0.1898655742406845, 23.279693603515625, -0.4689377546310425, -9.29623794555664, -0.3791196644306183, -2.17523455619812, 0.07351096719503403, 1.5918999910354614, 1.1321972608566284, -0.4175630509853363, 0.2824399471282959, -1.1628994941711426, 0.9867610931396484, -1.1559463739395142, 0.5274757742881775, -0.5902020335197449, -0.2263588160276413, 0.0356593132019043, -0.35278069972991943, 1.0962520837783813, 0.07456005364656448, 1.5995266437530518, 0.14911648631095886, 1.1117445230484009, 0.006550223100930452, -0.35833609104156494, 0.17228838801383972], [0.22294290363788605, -3.1639323234558105, -0.1373121589422226, -9.892520904541016, -0.46893996000289917, 24.03318977355957, -0.29948553442955017, -9.463820457458496, 1.147175669670105, -3.7412374019622803, 0.5522066354751587, -0.2449662834405899, 0.07462533563375473, 0.5967979431152344, -0.22075186669826508, 0.8836382031440735, -0.4269532859325409, -0.052702002227306366, -0.40642768144607544, -0.3954688608646393, -0.33027321100234985, 0.5268702507019043, 0.01820445992052555, 0.3922792673110962, 0.13527508080005646, -1.210377812385559, 0.23180252313613892, -0.1363271325826645, 0.27138495445251465, 1.3290058374404907], [0.357940673828125, 0.004598560743033886, -3.9061007499694824, -0.18141038715839386, -9.296242713928223, -0.29948854446411133, 21.652612686157227, -0.3284035325050354, -11.143102645874023, 0.8209397792816162, -1.9816710948944092, 2.4085001945495605, -0.9170982837677002, -0.671120822429657, -1.0848687887191772, 0.3642374575138092, -0.6506109237670898, 0.8537479639053345, -0.046168409287929535, 0.22909286618232727, 0.24410110712051392, -0.47531697154045105, 0.6061033606529236, -0.11332466453313828, 0.8405270576477051, 0.03722997009754181, 1.1594945192337036, 0.06786322593688965, 1.3960349559783936, 0.07985607534646988], [0.15429505705833435, 1.3406579494476318, -0.08902765810489655, -3.2946670055389404, -0.3791158199310303, -9.463813781738281, -0.32840898633003235, 22.4965877532959, 0.5535577535629272, -10.79485034942627, 1.9121111631393433, -1.5620265007019043, 0.2919946014881134, 0.23323214054107666, 0.19559146463871002, -0.20629143714904785, 0.06669695675373077, -0.18715012073516846, -0.10404078662395477, 0.21492987871170044, -0.15651918947696686, -0.20724064111709595, -0.1238444522023201, -0.3617725074291229, -0.056991588324308395, -1.6549277305603027, 0.0592716820538044, -0.37077489495277405, 0.16046249866485596, 1.054900050163269], [1.3417781591415405, -0.4443646967411041, 1.3705427646636963, 0.6043047308921814, -2.1752405166625977, 1.14718496799469, -11.143113136291504, 0.5535452961921692, 20.713865280151367, 0.04725724086165428, -9.108078956604004, -1.5699560642242432, -0.8487104773521423, -1.4324450492858887, -0.24727946519851685, -0.8108131885528564, 0.47839322686195374, 0.6396018862724304, 0.8816754221916199, 0.6570854783058167, 0.7918289303779602, -0.2753080427646637, 0.02493339404463768, -0.2329983115196228, -0.3588287830352783, -0.10799562931060791, -0.32528427243232727, -0.025448113679885864, 0.19705766439437866, -0.5558001399040222], [-0.3420119285583496, 1.746614933013916, -0.22638441622257233, 1.0085746049880981, 0.0735137090086937, -3.7412521839141846, 0.8209380507469177, -10.794875144958496, 0.04725785180926323, 20.43100357055664, 0.30888140201568604, -9.113081932067871, -0.03414192050695419, -0.9429787993431091, 0.3824046850204468, -1.690031886100769, 0.678641676902771, -0.07714487612247467, 0.6061117649078369, 0.7857484221458435, 0.4920167326927185, -0.6970635056495667, -0.01346516888588667, -0.3801131546497345, -0.1391977071762085, 0.3531692624092102, -0.2233775109052658, 0.4362136721611023, -0.24732114374637604, 0.16104756295681], [0.42454442381858826, -0.18616048991680145, 1.2850332260131836, -0.18134579062461853, 1.5919010639190674, 0.5521897077560425, -1.9816606044769287, 1.9121209383010864, -9.108086585998535, 0.3088911473751068, 16.893516540527344, -10.683547973632812, 0.7136744260787964, 1.0246294736862183, 0.545371413230896, 0.7235121130943298, 0.095121368765831, -0.4857441782951355, -0.34407997131347656, -0.5989633798599243, -0.5284563302993774, 0.41172894835472107, -0.4331015348434448, 0.15534742176532745, -0.4060593247413635, -0.20007304847240448, -0.2861938178539276, -0.21382859349250793, -0.15553660690784454, -0.030355388298630714], [-0.6931607723236084, 0.39087536931037903, -0.17402948439121246, 0.22285813093185425, 1.1321858167648315, -0.24493925273418427, 2.40850567817688, -1.5620148181915283, -1.569957971572876, -9.113102912902832, -10.683545112609863, 19.143104553222656, -0.2720766067504883, -0.4730173647403717, -0.11377225816249847, -0.2638700604438782, 0.04620052129030228, 0.2697552442550659, 0.17092223465442657, 0.15978898108005524, 0.22964820265769958, 0.13276837766170502, 0.1621057093143463, 0.2054070234298706, 0.11531000584363937, 0.9076584577560425, -0.09958823770284653, 0.11646315455436707, -0.3853563964366913, 0.29380008578300476], [0.3726198673248291, -0.09844010323286057, 0.28214791417121887, -0.11573813110589981, -0.41760244965553284, 0.07462626695632935, -0.9170954823493958, 0.29201221466064453, -0.8487180471420288, -0.03415551036596298, 0.7136936783790588, -0.2720799446105957, 28.717966079711914, -7.59269380569458, -6.693792819976807, -5.447270393371582, -5.457832336425781, -1.7471543550491333, -3.2379868030548096, 0.9427530169487, -2.125004768371582, 1.1734340190887451, 0.0208868607878685, -0.22285579144954681, 0.7071305513381958, -0.26657140254974365, 0.959424614906311, 0.08824757486581802, 0.9032156467437744, 0.08156292885541916], [0.0661400631070137, -0.2339707762002945, 0.47557660937309265, 0.2138413041830063, 0.28245535492897034, 0.5968288779258728, -0.6710875630378723, 0.23323291540145874, -1.4324928522109985, -0.943000078201294, 1.024658203125, -0.4730190634727478, -7.592636585235596, 27.242319107055664, -5.677369594573975, -8.239277839660645, -3.7746267318725586, -3.848212242126465, -1.2281880378723145, 0.28566181659698486, -0.23269739747047424, 1.3590123653411865, 0.8966627717018127, 0.1145906075835228, 0.9506461024284363, -0.3436034023761749, 0.5958541035652161, 0.03007698990404606, 0.2133181393146515, -0.07611221075057983], [0.410489022731781, 0.011125770397484303, -0.046575818210840225, -0.23223215341567993, -1.1628687381744385, -0.2207580804824829, -1.08493173122406, 0.19558843970298767, -0.24724124372005463, 0.38241419196128845, 0.5453673601150513, -0.11378665268421173, -6.693794250488281, -5.677281379699707, 29.235523223876953, -2.686389684677124, -6.522940635681152, 0.04141479358077049, -4.959695339202881, 1.1590384244918823, -3.911154270172119, 0.5832364559173584, -1.1753544807434082, -0.4242534637451172, 0.0424489825963974, -0.08432254940271378, 0.896524965763092, 0.11098771542310715, 1.2362818717956543, 0.11829579621553421], [-0.2009061872959137, -0.1864471286535263, 0.29216712713241577, 0.5940539240837097, 0.986789882183075, 0.8836147785186768, 0.3642507791519165, -0.2062949687242508, -0.8108395934104919, -1.6900168657302856, 0.7235034108161926, -0.26385197043418884, -5.44727897644043, -8.239290237426758, -2.6863486766815186, 25.128498077392578, -0.921920120716095, -8.998866081237793, 0.8523154854774475, -3.6860573291778564, 1.2502650022506714, 0.6798536777496338, 1.1087796688079834, 1.2637876272201538, 0.5952171087265015, -0.37313568592071533, -0.06339501589536667, -0.21590059995651245, -0.5415183901786804, -0.18944211304187775], [0.5908470749855042, 0.10253544896841049, -0.036684513092041016, -0.2766178250312805, -1.155965805053711, -0.4269517660140991, -0.6505795121192932, 0.06669186800718307, 0.4784005284309387, 0.6786370873451233, 0.09509459137916565, 0.046218790113925934, -5.4578857421875, -3.774604320526123, -6.522925853729248, -0.9219218492507935, 29.325761795043945, 0.4810684025287628, -6.300653457641602, 0.8167762756347656, -5.573108196258545, 0.36670705676078796, -2.6090824604034424, -0.3927679657936096, -1.0353498458862305, -0.038474731147289276, 0.4355269968509674, 0.10165286809206009, 1.270921230316162, 0.15292459726333618], [-0.07148971408605576, 0.18873123824596405, -0.2638225853443146, 0.06603613495826721, 0.5274733901023865, -0.05271089822053909, 0.8537152409553528, -0.18715962767601013, 0.6396546959877014, -0.07713025063276291, -0.48575982451438904, 0.2697431743144989, -1.7471598386764526, -3.848215341567993, 0.04141869768500328, -8.998856544494629, 0.4810570180416107, 23.26534080505371, 0.7625279426574707, -10.791327476501465, 0.632299542427063, -2.7214410305023193, 0.4159141480922699, 2.355806350708008, 0.10549741238355637, 0.15535154938697815, -0.1352459043264389, -0.6327743530273438, -0.3406621217727661, 0.04947539046406746], [0.4898815155029297, 0.1359638273715973, 0.32834362983703613, -0.16903068125247955, -0.5901978015899658, -0.4064280688762665, -0.04619358107447624, -0.1040414422750473, 0.8817219734191895, 0.6061111688613892, -0.34411442279815674, 0.1709301620721817, -3.237947940826416, -1.2281498908996582, -4.959713935852051, 0.852277934551239, -6.300721645355225, 0.7625414729118347, 29.03475570678711, 0.3073074221611023, -7.166801452636719, -0.018088234588503838, -4.8689188957214355, -0.26775118708610535, -3.262911796569824, 0.049537293612957, -1.20248281955719, 0.06689475476741791, 0.3600699305534363, 0.09505001455545425], [-0.06831718981266022, 0.1954227089881897, -0.31908681988716125, -0.28979456424713135, -0.2263680249452591, -0.3954538106918335, 0.22911135852336884, 0.21493209898471832, 0.6570679545402527, 0.7857373356819153, -0.5989611148834229, 0.15979336202144623, 0.9427183866500854, 0.2856835126876831, 1.1590526103973389, -3.686084270477295, 0.8167972564697266, -10.79131031036377, 0.307306706905365, 20.930845260620117, 0.06484493613243103, -10.489336967468262, -0.16837774217128754, -0.07593776285648346, -0.20098088681697845, 1.8330034017562866, -0.13340570032596588, -0.3725253641605377, -0.0686984583735466, -0.2463671863079071], [0.40032994747161865, 0.12255359441041946, 0.774614691734314, -0.09933894127607346, 0.035631213337183, -0.33028385043144226, 0.24414615333080292, -0.15652023255825043, 0.791790783405304, 0.49203208088874817, -0.5284349918365479, 0.2296367883682251, -2.1250698566436768, -0.23277844488620758, -3.911093235015869, 1.2503459453582764, -5.573062419891357, 0.6322582960128784, -7.166766166687012, 0.06487537920475006, 28.66474723815918, -0.10107868164777756, -5.969159126281738, -0.1794004738330841, -4.572005271911621, 0.058761999011039734, -2.3663291931152344, 0.0474737212061882, -0.4504164457321167, 0.05920073390007019], [-0.022163696587085724, -0.5320426225662231, 0.1005944311618805, 0.3141808807849884, -0.3527826964855194, 0.5268592238426208, -0.4753190875053406, -0.2072208821773529, -0.27530637383461, -0.6970670819282532, 0.41173556447029114, 0.13276119530200958, 1.1734768152236938, 1.3589811325073242, 0.5832217931747437, 0.6798704862594604, 0.3666861653327942, -2.7214441299438477, -0.018088646233081818, -10.48933219909668, -0.10105539858341217, 18.733409881591797, -0.34756121039390564, -10.308876037597656, -0.2568680942058563, 1.2108672857284546, -0.11559722572565079, 1.904506802558899, 0.06739305704832077, -0.7239742279052734], [-1.6290702819824219, 0.014004383236169815, 0.8517663478851318, 0.07439354062080383, 1.0962473154067993, 0.018198693171143532, 0.6061087250709534, -0.12385456264019012, 0.02491200715303421, -0.01343762967735529, -0.4330820143222809, 0.16208907961845398, 0.020878521725535393, 0.8965790271759033, -1.175254464149475, 1.108763575553894, -2.609011650085449, 0.4159437417984009, -4.869017601013184, -0.1683872491121292, -5.96913480758667, -0.3475537896156311, 29.131797790527344, 0.011699199676513672, -7.0521979331970215, 0.09538298845291138, -5.826991081237793, -0.010057344101369381, -4.055251121520996, -0.054167490452528], [0.08843546360731125, -0.5215944647789001, 0.13451631367206573, 0.09714638441801071, 0.07456239312887192, 0.39230865240097046, -0.11332689225673676, -0.3618209958076477, -0.23299795389175415, -0.38009411096572876, 0.15534576773643494, 0.20540952682495117, -0.222871795296669, 0.11460331082344055, -0.4242496192455292, 1.2637625932693481, -0.3927538990974426, 2.3558244705200195, -0.26774606108665466, -0.07594626396894455, -0.1794092357158661, -10.308865547180176, 0.011702019721269608, 15.904945373535156, 0.07910599559545517, -10.367242813110352, 0.10700853914022446, 1.3978980779647827, 0.10403229296207428, 1.7014788389205933], [-2.979074001312256, -0.03663700819015503, 0.6090353727340698, 0.10200390964746475, 1.599562644958496, 0.13528363406658173, 0.8404832482337952, -0.05698677897453308, -0.35880422592163086, -0.13920868933200836, -0.4060525596141815, 0.11529656499624252, 0.7071832418441772, 0.9507553577423096, 0.04231572523713112, 0.5951878428459167, -1.0353909730911255, 0.10549508035182953, -3.2629687786102295, -0.20100511610507965, -4.571892261505127, -0.2568526268005371, -7.052189826965332, 0.07911116629838943, 28.385143280029297, 0.05044294521212578, -7.447999477386475, -0.024955863133072853, -6.085926532745361, -0.07065901905298233], [0.0026872858870774508, 2.362154722213745, 0.01787065900862217, 0.37202876806259155, 0.14911484718322754, -1.2104219198226929, 0.03723971173167229, -1.65485417842865, -0.1079995334148407, 0.35312917828559875, -0.20007619261741638, 0.9076671004295349, -0.2665758728981018, -0.3435993492603302, -0.08432663977146149, -0.373137503862381, -0.03847867250442505, 0.1553681194782257, 0.04953645169734955, 1.832991123199463, 0.05876203998923302, 1.2108618021011353, 0.09538446366786957, -10.367237091064453, 0.05045202374458313, 16.980854034423828, -0.0030320575460791588, -10.559293746948242, -0.05620499327778816, 0.79991614818573], [-5.3855767250061035, -0.08220675587654114, -1.1581910848617554, 0.10667360574007034, 1.1117438077926636, 0.23180843889713287, 1.1595040559768677, 0.05927346646785736, -0.3252832591533661, -0.22340261936187744, -0.2862106263637543, -0.09955989569425583, 0.9594155550003052, 0.595853865146637, 0.8964612483978271, -0.06336305290460587, 0.435556024312973, -0.13524119555950165, -1.2024028301239014, -0.13341668248176575, -2.3664042949676514, -0.11560094356536865, -5.826982021331787, 0.10701153427362442, -7.448015213012695, -0.0030299052596092224, 27.828889846801758, -0.0346219465136528, -8.201735496520996, -0.077596515417099], [-0.04438364505767822, 0.694490909576416, -0.027361417189240456, 1.1927781105041504, 0.006551573984324932, -0.13630558550357819, 0.06785883754491806, -0.37082651257514954, -0.025447364896535873, 0.4362502098083496, -0.21382048726081848, 0.11644788831472397, 0.08825825899839401, 0.0300596971064806, 0.11099351942539215, -0.21591058373451233, 0.10165365040302277, -0.6327672600746155, 0.0668940618634224, -0.37250640988349915, 0.04747447371482849, 1.9044963121414185, -0.01005837507545948, 1.397878646850586, -0.024958759546279907, -10.559257507324219, -0.0346209742128849, 16.847848892211914, -0.03598222881555557, -10.343880653381348], [-7.75844144821167, -0.10147319734096527, -3.943176746368408, 0.09822868555784225, -0.35834208130836487, 0.2713831663131714, 1.3960492610931396, 0.16046379506587982, 0.1970328539609909, -0.24731770157814026, -0.15552695095539093, -0.3853544592857361, 0.9032554030418396, 0.21329070627689362, 1.236363172531128, -0.541537344455719, 1.2708460092544556, -0.3406851887702942, 0.3600788414478302, -0.06866263598203659, -0.4504374861717224, 0.06738348305225372, -4.055217266082764, 0.10402841866016388, -6.0859293937683105, -0.05620194226503372, -8.201757431030273, -0.03598243370652199, 26.856586456298828, -0.07268504798412323], [-0.06897152960300446, -9.944474220275879, 0.06829729676246643, -1.7013330459594727, 0.17228759825229645, 1.3290393352508545, 0.07985835522413254, 1.0548760890960693, -0.5558000206947327, 0.16104744374752045, -0.030366472899913788, 0.293814480304718, 0.08155381679534912, -0.07610155642032623, 0.11829527467489243, -0.18943743407726288, 0.15292580425739288, 0.049467720091342926, 0.09505130350589752, -0.24637725949287415, 0.05920109152793884, -0.7239661812782288, -0.054169002920389175, 1.7015063762664795, -0.07065735012292862, 0.7998604774475098, -0.07759599387645721, -10.343840599060059, -0.07268635183572769, 18.108627319335938]];

X=[[-1.0716954469680786, 1.5213690996170044], [1.8292615413665771, -0.1763824224472046], [-0.823544979095459, 1.5933843851089478], [1.6311453580856323, -0.009911076165735722], [-0.5921311974525452, 1.5342098474502563], [1.3775755167007446, 0.0777665376663208], [-0.2090265303850174, 1.4233512878417969], [1.116524577140808, 0.15212899446487427], [0.14389890432357788, 1.2745907306671143], [0.8889194130897522, 0.4031345844268799], [0.5451210141181946, 1.1677017211914062], [0.760815441608429, 0.8124500513076782], [-0.6607572436332703, 0.7086769342422485], [-0.5618565082550049, 0.5868775844573975], [-0.7600910663604736, 0.8310350179672241], [-0.45080527663230896, 0.32610395550727844], [-0.8591870069503784, 0.8996387124061584], [-0.3960224688053131, 0.03428099676966667], [-1.0031917095184326, 1.006782054901123], [-0.2686604857444763, -0.2512335181236267], [-1.0723251104354858, 1.0525139570236206], [0.023509327322244644, -0.5081800818443298], [-1.1966890096664429, 1.2107763290405273], [0.48745831847190857, -0.744249165058136], [-1.2415721416473389, 1.284226417541504], [0.998792827129364, -0.786888599395752], [-1.2460860013961792, 1.3799772262573242], [1.469228982925415, -0.722179114818573], [-1.2107566595077515, 1.4652016162872314], [1.7854583263397217, -0.4860428273677826]];

Y=[[-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, 0.699999988079071, 0.6666666269302368, 0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, 0.5666666626930237, 0.6666666269302368, 0.699999988079071, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, 0.5666666626930237, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.699999988079071, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.5666666626930237, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, 0.699999988079071, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.699999988079071, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, -0.30000001192092896, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.6333333253860474, 0.6000000238418579, 0.5666666626930237, -0.4333333373069763, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.699999988079071, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, -0.4333333373069763, 0.5666666626930237, 0.6000000238418579, 0.6333333253860474, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, -0.20000000298023224, 0.6333333253860474, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.6333333253860474, -0.20000000298023224, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, -0.06666667014360428, -0.10000000149011612, 0.8333333134651184, -0.10000000149011612, -0.06666667014360428, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6000000238418579, 0.5, 0.5666666626930237, 0.7666666507720947, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, 0.7666666507720947, 0.5666666626930237, 0.5, 0.6000000238418579, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6000000238418579, 0.5, 0.5666666626930237, 0.7666666507720947, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, 0.7666666507720947, 0.5666666626930237, 0.5, 0.6000000238418579, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, -0.06666667014360428, -0.10000000149011612, 0.8333333134651184, -0.10000000149011612, -0.06666667014360428, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, -0.20000000298023224, 0.6333333253860474, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.6333333253860474, -0.20000000298023224, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.6333333253860474, 0.6000000238418579, 0.5666666626930237, -0.4333333373069763, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.699999988079071, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, -0.4333333373069763, 0.5666666626930237, 0.6000000238418579, 0.6333333253860474, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, -0.30000001192092896, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, 0.699999988079071, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.699999988079071, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, 0.5666666626930237, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.699999988079071, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.5666666626930237, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, 0.699999988079071, 0.6666666269302368, 0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, 0.5666666626930237, 0.6666666269302368, 0.699999988079071, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, 0.9333333373069763, 0.8999999761581421, 0.8333333134651184, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.8333333134651184, 0.8999999761581421, 0.9333333373069763, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, 0.800000011920929, 0.8333333134651184, 0.8333333134651184, 0.8333333134651184, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8333333134651184, 0.8333333134651184, 0.8333333134651184, 0.800000011920929, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, 0.699999988079071, 0.6666666269302368, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, 0.6666666269302368, 0.699999988079071, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, 0.6333333253860474, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6333333253860474, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, 0.6666666269302368, 0.5666666626930237, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.5666666626930237, 0.6666666269302368, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, 0.699999988079071, 0.6000000238418579, 0.699999988079071, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, 0.699999988079071, 0.6000000238418579, 0.699999988079071, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, 0.800000011920929, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, 0.9333333373069763, 0.800000011920929, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.800000011920929, 0.9333333373069763, 0.0, 0.8999999761581421, 0.7666666507720947, 0.699999988079071, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, 0.699999988079071, 0.7666666507720947, 0.8999999761581421, 0.0, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, -0.10000000149011612, 0.7666666507720947, 0.699999988079071, 0.699999988079071, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.8333333134651184, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, -0.10000000149011612, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, 0.8999999761581421, 0.7666666507720947, 0.699999988079071, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, 0.699999988079071, 0.7666666507720947, 0.8999999761581421, 0.0, 0.9333333373069763, 0.800000011920929, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.800000011920929, 0.9333333373069763, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, 0.0, 0.800000011920929, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, 0.699999988079071, 0.6000000238418579, 0.699999988079071, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, 0.699999988079071, 0.6000000238418579, 0.699999988079071, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, 0.6666666269302368, 0.5666666626930237, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.5666666626930237, 0.6666666269302368, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, 0.6333333253860474, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6333333253860474, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, 0.699999988079071, 0.6666666269302368, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, 0.6666666269302368, 0.699999988079071, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, 0.800000011920929, 0.8333333134651184, 0.8333333134651184, 0.8333333134651184, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8333333134651184, 0.8333333134651184, 0.8333333134651184, 0.800000011920929, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, 0.9333333373069763, 0.8999999761581421, 0.8333333134651184, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.8333333134651184, 0.8999999761581421, 0.9333333373069763, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, 0.8333333134651184, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.23333333432674408, 0.0, -0.20000000298023224, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.5666666626930237, 0.6000000238418579, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, 0.6000000238418579, 0.5666666626930237, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, 0.6333333253860474, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6333333253860474, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, 0.5666666626930237, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.5666666626930237, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, 0.6000000238418579, 0.699999988079071, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.699999988079071, 0.6000000238418579, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, 0.6666666269302368, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.699999988079071, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.6666666269302368, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, -0.3333333432674408, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, -0.3333333432674408, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.6333333253860474, 0.6000000238418579, 0.5666666626930237, -0.4333333373069763, -0.4333333373069763, 0.5333333015441895, 0.5666666626930237, 0.699999988079071, 0.5666666626930237, 0.5333333015441895, -0.4333333373069763, -0.4333333373069763, 0.5666666626930237, 0.6000000238418579, 0.6333333253860474, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.4333333373069763, 0.46666663885116577, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, 0.46666663885116577, 0.4333333373069763, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.4333333373069763, 0.5, 0.5333333015441895, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, 0.5333333015441895, 0.5, 0.4333333373069763, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6000000238418579, 0.5, 0.5666666626930237, 0.7666666507720947, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, 0.7666666507720947, 0.5666666626930237, 0.5, 0.6000000238418579, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6000000238418579, 0.5, 0.5666666626930237, 0.7666666507720947, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, 0.7666666507720947, 0.5666666626930237, 0.5, 0.6000000238418579, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.4333333373069763, 0.5, 0.5333333015441895, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, 0.5333333015441895, 0.5, 0.4333333373069763, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.4333333373069763, 0.46666663885116577, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, 0.46666663885116577, 0.4333333373069763, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.6333333253860474, 0.6000000238418579, 0.5666666626930237, -0.4333333373069763, -0.4333333373069763, 0.5333333015441895, 0.5666666626930237, 0.699999988079071, 0.5666666626930237, 0.5333333015441895, -0.4333333373069763, -0.4333333373069763, 0.5666666626930237, 0.6000000238418579, 0.6333333253860474, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, -0.3333333432674408, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, -0.3333333432674408, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, 0.6666666269302368, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.699999988079071, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.6666666269302368, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, 0.6000000238418579, 0.699999988079071, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.699999988079071, 0.6000000238418579, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, 0.5666666626930237, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.5666666626930237, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, 0.6333333253860474, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6333333253860474, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.5666666626930237, 0.6000000238418579, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, 0.6000000238418579, 0.5666666626930237, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.20000000298023224, 0.0, -0.23333333432674408, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, 0.9333333373069763, 0.8999999761581421, 0.8333333134651184, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.8333333134651184, 0.8999999761581421, 0.9333333373069763, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.800000011920929, 0.800000011920929, 0.8333333134651184, 0.8333333134651184, 0.8333333134651184, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8333333134651184, 0.8333333134651184, 0.8333333134651184, 0.800000011920929, 0.800000011920929, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.23333333432674408, 0.0, -0.20000000298023224, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.20000000298023224, 0.0, -0.13333334028720856, 0.7333333492279053, 0.6333333253860474, 0.6666666269302368, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.6666666269302368, 0.6333333253860474, 0.7333333492279053, -0.13333334028720856, 0.0, -0.06666667014360428, 0.7666666507720947, 0.6666666269302368, 0.5666666626930237, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.5666666626930237, 0.6666666269302368, 0.7666666507720947, -0.06666667014360428, 0.0, -0.03333333507180214, 0.800000011920929, 0.699999988079071, 0.6000000238418579, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, 0.6000000238418579, 0.699999988079071, 0.800000011920929, -0.03333333507180214, 0.0, 0.0, 0.800000011920929, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, 0.9333333373069763, 0.800000011920929, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.800000011920929, 0.9333333373069763, 0.0, 0.8999999761581421, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.8999999761581421, 0.0, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, -0.10000000149011612, 0.7666666507720947, 0.699999988079071, 0.699999988079071, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.7666666507720947, -0.1666666716337204, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, -0.10000000149011612, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, 0.8999999761581421, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.8999999761581421, 0.0, 0.9333333373069763, 0.800000011920929, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.800000011920929, 0.9333333373069763, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, 0.0, 0.800000011920929, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.0, 0.0, -0.03333333507180214, 0.800000011920929, 0.699999988079071, 0.6000000238418579, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, 0.6000000238418579, 0.699999988079071, 0.800000011920929, -0.03333333507180214, 0.0, -0.06666667014360428, 0.7666666507720947, 0.6666666269302368, 0.5666666626930237, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.5666666626930237, 0.6666666269302368, 0.7666666507720947, -0.06666667014360428, 0.0, -0.13333334028720856, 0.7333333492279053, 0.6333333253860474, 0.6666666269302368, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.6666666269302368, 0.6333333253860474, 0.7333333492279053, -0.13333334028720856, 0.0, -0.20000000298023224, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.20000000298023224, 0.0, -0.23333333432674408, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.800000011920929, 0.800000011920929, 0.8333333134651184, 0.8333333134651184, 0.8333333134651184, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8333333134651184, 0.8333333134651184, 0.8333333134651184, 0.800000011920929, 0.800000011920929, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, 0.9333333373069763, 0.8999999761581421, 0.8333333134651184, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.8333333134651184, 0.8999999761581421, 0.9333333373069763, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.23333333432674408, 0.0, -0.20000000298023224, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.5666666626930237, 0.6000000238418579, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, 0.6000000238418579, 0.5666666626930237, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, 0.6333333253860474, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6333333253860474, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, 0.6666666269302368, 0.5666666626930237, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.5666666626930237, 0.6666666269302368, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, 0.6000000238418579, 0.699999988079071, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.699999988079071, 0.6000000238418579, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.699999988079071, -0.23333333432674408, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.3333333432674408, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.699999988079071, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, -0.3333333432674408, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.6333333253860474, 0.6000000238418579, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, 0.5666666626930237, 0.699999988079071, 0.5666666626930237, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, 0.6000000238418579, 0.6333333253860474, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.4333333373069763, 0.46666663885116577, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, 0.46666663885116577, 0.4333333373069763, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.4333333373069763, 0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, 0.5, 0.4333333373069763, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.699999988079071, 0.6000000238418579, 0.5, 0.5666666626930237, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, 0.5666666626930237, 0.5, 0.6000000238418579, 0.699999988079071, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.699999988079071, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, 0.699999988079071, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.699999988079071, 0.6000000238418579, 0.5, 0.5666666626930237, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, 0.5666666626930237, 0.5, 0.6000000238418579, 0.699999988079071, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.4333333373069763, 0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, 0.5, 0.4333333373069763, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.4333333373069763, 0.46666663885116577, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, 0.46666663885116577, 0.4333333373069763, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.6333333253860474, 0.6000000238418579, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, 0.5666666626930237, 0.699999988079071, 0.5666666626930237, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, 0.6000000238418579, 0.6333333253860474, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.3333333432674408, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.699999988079071, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, -0.3333333432674408, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.699999988079071, -0.23333333432674408, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, 0.6000000238418579, 0.699999988079071, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.699999988079071, 0.6000000238418579, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, 0.6666666269302368, 0.5666666626930237, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.5666666626930237, 0.6666666269302368, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, 0.6333333253860474, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6333333253860474, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.5666666626930237, 0.6000000238418579, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, 0.6000000238418579, 0.5666666626930237, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.20000000298023224, 0.0, -0.23333333432674408, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.23333333432674408, 0.0, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8666666746139526, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, 0.8666666746139526, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, -0.20000000298023224, -0.13333334028720856, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.800000011920929, 0.800000011920929, 0.8333333134651184, 0.8333333134651184, 0.8333333134651184, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8333333134651184, 0.8333333134651184, 0.8333333134651184, 0.800000011920929, 0.800000011920929, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.13333334028720856, 0.7666666507720947, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.7666666507720947, 0.0, 0.800000011920929, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.800000011920929, 0.0, 0.8666666746139526, 0.7333333492279053, 0.6333333253860474, 0.6666666269302368, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.6666666269302368, 0.6333333253860474, 0.7333333492279053, 0.8666666746139526, 0.0, -0.06666667014360428, 0.7666666507720947, 0.6666666269302368, 0.5666666626930237, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.5666666626930237, 0.6666666269302368, 0.7666666507720947, -0.06666667014360428, 0.0, -0.03333333507180214, 0.800000011920929, 0.699999988079071, 0.6000000238418579, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, 0.6000000238418579, 0.699999988079071, 0.800000011920929, -0.03333333507180214, 0.0, 0.0, 0.800000011920929, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, -0.06666667014360428, 0.800000011920929, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.800000011920929, -0.06666667014360428, 0.0, -0.10000000149011612, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, -0.10000000149011612, 0.0, -0.1666666716337204, 0.7666666507720947, 0.6666666269302368, 0.699999988079071, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.699999988079071, 0.6666666269302368, 0.7666666507720947, -0.1666666716337204, 0.0, -0.23333333432674408, 0.699999988079071, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.699999988079071, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.7666666507720947, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, 0.7666666507720947, 0.699999988079071, 0.699999988079071, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, 0.699999988079071, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.699999988079071, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, 0.7666666507720947, 0.6666666269302368, 0.699999988079071, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.699999988079071, 0.6666666269302368, 0.7666666507720947, -0.1666666716337204, 0.0, -0.10000000149011612, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, -0.10000000149011612, 0.0, -0.06666667014360428, 0.800000011920929, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.800000011920929, -0.06666667014360428, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, 0.0, 0.800000011920929, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.0, 0.0, -0.03333333507180214, 0.800000011920929, 0.699999988079071, 0.6000000238418579, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, 0.6000000238418579, 0.699999988079071, 0.800000011920929, -0.03333333507180214, 0.0, -0.06666667014360428, 0.7666666507720947, 0.6666666269302368, 0.5666666626930237, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.5666666626930237, 0.6666666269302368, 0.7666666507720947, -0.06666667014360428, 0.0, 0.8666666746139526, 0.7333333492279053, 0.6333333253860474, 0.6666666269302368, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.6666666269302368, 0.6333333253860474, 0.7333333492279053, 0.8666666746139526, 0.0, 0.800000011920929, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.800000011920929, 0.0, 0.7666666507720947, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.7666666507720947, 0.0, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.800000011920929, 0.800000011920929, 0.8333333134651184, 0.8333333134651184, 0.8333333134651184, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8333333134651184, 0.8333333134651184, 0.8333333134651184, 0.800000011920929, 0.800000011920929, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.13333334028720856, -0.20000000298023224, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8666666746139526, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, 0.8666666746139526, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [0.800000011920929, 0.7666666507720947, 0.7666666507720947, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, -0.13333334028720856, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.13333334028720856, 0.7666666507720947, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.7666666507720947, 0.0, -0.20000000298023224, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.20000000298023224, 0.0, -0.13333334028720856, 0.7333333492279053, 0.6333333253860474, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6333333253860474, 0.7333333492279053, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, 0.6666666269302368, 0.5666666626930237, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.5666666626930237, 0.6666666269302368, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, 0.699999988079071, 0.6000000238418579, 0.699999988079071, 0.699999988079071, -0.20000000298023224, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, -0.20000000298023224, 0.699999988079071, 0.699999988079071, 0.6000000238418579, 0.699999988079071, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.699999988079071, -0.23333333432674408, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.23333333432674408, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.699999988079071, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, 0.5, 0.6333333253860474, 0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.6333333253860474, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, 0.6333333253860474, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.4333333373069763, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, 0.4333333373069763, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.4333333373069763, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, 0.4333333373069763, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.699999988079071, 0.6000000238418579, 0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, 0.5, 0.6000000238418579, 0.699999988079071, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.699999988079071, 0.6000000238418579, 0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, 0.5, 0.6000000238418579, 0.699999988079071, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.4333333373069763, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, 0.4333333373069763, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.4333333373069763, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, 0.4333333373069763, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.6333333253860474, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, 0.6333333253860474, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, 0.5, 0.6333333253860474, 0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.699999988079071, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.699999988079071, -0.23333333432674408, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.23333333432674408, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, 0.699999988079071, 0.6000000238418579, 0.699999988079071, 0.699999988079071, -0.20000000298023224, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, -0.20000000298023224, 0.699999988079071, 0.699999988079071, 0.6000000238418579, 0.699999988079071, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, 0.6666666269302368, 0.5666666626930237, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.5666666626930237, 0.6666666269302368, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, 0.7333333492279053, 0.6333333253860474, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6333333253860474, 0.7333333492279053, -0.13333334028720856, 0.0, -0.20000000298023224, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.20000000298023224, 0.0, 0.7666666507720947, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.7666666507720947, 0.0, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.13333334028720856, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8666666746139526, 0.9333333373069763, 0.9666666388511658, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, 0.9666666388511658, 0.9333333373069763, 0.8666666746139526, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, -0.13333334028720856, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.800000011920929, 0.800000011920929, 0.8333333134651184, 0.8333333134651184, 0.8333333134651184, 0.800000011920929, 0.7666666507720947, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, 0.7666666507720947, 0.800000011920929, 0.8333333134651184, 0.8333333134651184, 0.8333333134651184, 0.800000011920929, 0.800000011920929, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.13333334028720856, 0.7666666507720947, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.7666666507720947, 0.0, 0.800000011920929, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.3333333432674408, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, -0.3333333432674408, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.800000011920929, 0.0, 0.8666666746139526, 0.7333333492279053, 0.6333333253860474, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, 0.6333333253860474, 0.7333333492279053, 0.8666666746139526, 0.0, 0.9333333373069763, 0.7666666507720947, 0.6666666269302368, 0.5666666626930237, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.5666666626930237, 0.6666666269302368, 0.7666666507720947, 0.9333333373069763, 0.0, 0.9666666388511658, 0.800000011920929, 0.699999988079071, 0.6000000238418579, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, 0.6000000238418579, 0.699999988079071, 0.800000011920929, 0.9666666388511658, 0.0, 0.0, 0.800000011920929, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, -0.06666667014360428, 0.800000011920929, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, 0.800000011920929, -0.06666667014360428, 0.0, -0.10000000149011612, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, 0.6666666269302368, 0.699999988079071, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, 0.6666666269302368, 0.699999988079071, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, -0.10000000149011612, 0.0, -0.06666667014360428, 0.800000011920929, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, 0.800000011920929, -0.06666667014360428, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, 0.0, 0.800000011920929, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.0, 0.0, 0.9666666388511658, 0.800000011920929, 0.699999988079071, 0.6000000238418579, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, 0.6000000238418579, 0.699999988079071, 0.800000011920929, 0.9666666388511658, 0.0, 0.9333333373069763, 0.7666666507720947, 0.6666666269302368, 0.5666666626930237, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.5666666626930237, 0.6666666269302368, 0.7666666507720947, 0.9333333373069763, 0.0, 0.8666666746139526, 0.7333333492279053, 0.6333333253860474, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, 0.6333333253860474, 0.7333333492279053, 0.8666666746139526, 0.0, 0.800000011920929, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.3333333432674408, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, -0.3333333432674408, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.800000011920929, 0.0, 0.7666666507720947, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.7666666507720947, 0.0, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.800000011920929, 0.800000011920929, 0.8333333134651184, 0.8333333134651184, 0.8333333134651184, 0.800000011920929, 0.7666666507720947, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, 0.7666666507720947, 0.800000011920929, 0.8333333134651184, 0.8333333134651184, 0.8333333134651184, 0.800000011920929, 0.800000011920929, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.13333334028720856, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8666666746139526, 0.9333333373069763, 0.9666666388511658, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, 0.9666666388511658, 0.9333333373069763, 0.8666666746139526, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8666666746139526, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.8666666746139526, 0.7666666507720947, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.699999988079071, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.7666666507720947, 0.0, 0.800000011920929, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.800000011920929, 0.0, -0.13333334028720856, 0.7333333492279053, 0.6333333253860474, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6333333253860474, 0.7333333492279053, -0.13333334028720856, 0.0, -0.06666667014360428, 0.7666666507720947, 0.6666666269302368, 0.5666666626930237, 0.699999988079071, -0.2666666805744171, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, -0.2666666805744171, 0.699999988079071, 0.5666666626930237, 0.6666666269302368, 0.7666666507720947, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, 0.699999988079071, 0.6000000238418579, 0.699999988079071, 0.699999988079071, -0.20000000298023224, -0.30000001192092896, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, -0.20000000298023224, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, -0.30000001192092896, -0.20000000298023224, 0.699999988079071, 0.699999988079071, 0.6000000238418579, 0.699999988079071, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, 0.6000000238418579, 0.699999988079071, 0.6000000238418579, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6000000238418579, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, 0.6000000238418579, 0.699999988079071, 0.699999988079071, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6000000238418579, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, 0.6000000238418579, 0.699999988079071, 0.699999988079071, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, 0.6000000238418579, 0.699999988079071, 0.6000000238418579, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, 0.699999988079071, 0.6000000238418579, 0.699999988079071, 0.699999988079071, -0.20000000298023224, -0.30000001192092896, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, -0.20000000298023224, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, -0.30000001192092896, -0.20000000298023224, 0.699999988079071, 0.699999988079071, 0.6000000238418579, 0.699999988079071, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, 0.7666666507720947, 0.6666666269302368, 0.5666666626930237, 0.699999988079071, -0.2666666805744171, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, -0.2666666805744171, 0.699999988079071, 0.5666666626930237, 0.6666666269302368, 0.7666666507720947, -0.06666667014360428, 0.0, -0.13333334028720856, 0.7333333492279053, 0.6333333253860474, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6333333253860474, 0.7333333492279053, -0.13333334028720856, 0.0, 0.800000011920929, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.800000011920929, 0.0, 0.7666666507720947, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.699999988079071, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.7666666507720947, 0.0, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.8666666746139526, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8666666746139526, 0.8666666746139526, 0.8666666746139526, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.8666666746139526, 0.8666666746139526, -0.06666667014360428], [0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8666666746139526, 0.9333333373069763, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, 0.9333333373069763, 0.8666666746139526, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8666666746139526, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.800000011920929, 0.800000011920929, 0.8333333134651184, 0.8333333134651184, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, 0.8333333134651184, 0.8333333134651184, 0.800000011920929, 0.800000011920929, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.8666666746139526, 0.7666666507720947, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.7666666507720947, 0.0, 0.800000011920929, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.3333333432674408, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, -0.3333333432674408, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.800000011920929, 0.0, 0.8666666746139526, 0.7333333492279053, 0.6333333253860474, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, 0.6333333253860474, 0.7333333492279053, 0.8666666746139526, 0.0, 0.9333333373069763, 0.7666666507720947, 0.6666666269302368, 0.5666666626930237, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.5666666626930237, 0.6666666269302368, 0.7666666507720947, 0.9333333373069763, 0.0, -0.03333333507180214, 0.800000011920929, 0.699999988079071, 0.6000000238418579, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, 0.6000000238418579, 0.699999988079071, 0.800000011920929, -0.03333333507180214, 0.0, 0.0, 0.800000011920929, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, 0.0, 0.0, -0.1666666716337204, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, 0.699999988079071, 0.6666666269302368, 0.7666666507720947, 0.7666666507720947, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, 0.7666666507720947, 0.7666666507720947, 0.6666666269302368, 0.699999988079071, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, 0.699999988079071, 0.6666666269302368, 0.7666666507720947, 0.7666666507720947, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, 0.7666666507720947, 0.7666666507720947, 0.6666666269302368, 0.699999988079071, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.1666666716337204, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, 0.0, 0.800000011920929, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.0, 0.0, -0.03333333507180214, 0.800000011920929, 0.699999988079071, 0.6000000238418579, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, 0.6000000238418579, 0.699999988079071, 0.800000011920929, -0.03333333507180214, 0.0, 0.9333333373069763, 0.7666666507720947, 0.6666666269302368, 0.5666666626930237, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.5666666626930237, 0.6666666269302368, 0.7666666507720947, 0.9333333373069763, 0.0, 0.8666666746139526, 0.7333333492279053, 0.6333333253860474, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, 0.6333333253860474, 0.7333333492279053, 0.8666666746139526, 0.0, 0.800000011920929, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.3333333432674408, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, -0.3333333432674408, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.800000011920929, 0.0, 0.7666666507720947, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.7666666507720947, 0.0, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.800000011920929, 0.800000011920929, 0.8333333134651184, 0.8333333134651184, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, 0.8333333134651184, 0.8333333134651184, 0.800000011920929, 0.800000011920929, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.8666666746139526, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8666666746139526, 0.9333333373069763, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, 0.9333333373069763, 0.8666666746139526, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8666666746139526, 0.8666666746139526, 0.8666666746139526, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.8666666746139526, 0.8666666746139526, -0.06666667014360428], [0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8666666746139526, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.800000011920929, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, 0.800000011920929, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.8666666746139526, 0.7666666507720947, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.7666666507720947, 0.0, 0.800000011920929, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.800000011920929, 0.0, -0.13333334028720856, 0.7333333492279053, 0.6333333253860474, 0.6666666269302368, -0.2666666805744171, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.699999988079071, -0.2666666805744171, 0.6666666269302368, 0.6333333253860474, 0.7333333492279053, -0.13333334028720856, 0.0, -0.06666667014360428, 0.7666666507720947, 0.6666666269302368, 0.5666666626930237, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.5666666626930237, 0.6666666269302368, 0.7666666507720947, -0.06666667014360428, 0.0, -0.03333333507180214, 0.800000011920929, 0.699999988079071, 0.6000000238418579, 0.699999988079071, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, 0.800000011920929, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, 0.699999988079071, 0.6000000238418579, 0.699999988079071, 0.800000011920929, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, 0.7333333492279053, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, 0.7333333492279053, 0.800000011920929, 0.7666666507720947, 0.7333333492279053, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, 0.7333333492279053, 0.7666666507720947, 0.800000011920929, 0.7333333492279053, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, 0.7333333492279053, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, 0.800000011920929, 0.699999988079071, 0.6000000238418579, 0.699999988079071, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, 0.800000011920929, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, 0.699999988079071, 0.6000000238418579, 0.699999988079071, 0.800000011920929, -0.03333333507180214, 0.0, -0.06666667014360428, 0.7666666507720947, 0.6666666269302368, 0.5666666626930237, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.5666666626930237, 0.6666666269302368, 0.7666666507720947, -0.06666667014360428, 0.0, -0.13333334028720856, 0.7333333492279053, 0.6333333253860474, 0.6666666269302368, -0.2666666805744171, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.699999988079071, -0.2666666805744171, 0.6666666269302368, 0.6333333253860474, 0.7333333492279053, -0.13333334028720856, 0.0, 0.800000011920929, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, 0.6666666269302368, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.800000011920929, 0.0, 0.7666666507720947, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.7666666507720947, 0.0, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.800000011920929, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, 0.800000011920929, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.8666666746139526, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8666666746139526, 0.8666666746139526, 0.8666666746139526, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.8666666746139526, 0.8666666746139526, 0.9333333373069763], [0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8666666746139526, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, 0.8666666746139526, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8666666746139526, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.800000011920929, 0.800000011920929, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, 0.800000011920929, 0.800000011920929, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.8666666746139526, 0.7666666507720947, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.7666666507720947, 0.0, 0.800000011920929, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, 0.6666666269302368, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, 0.6666666269302368, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.800000011920929, 0.0, 0.8666666746139526, 0.7333333492279053, 0.6333333253860474, 0.6666666269302368, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.6666666269302368, 0.6333333253860474, 0.7333333492279053, 0.8666666746139526, 0.0, -0.06666667014360428, 0.7666666507720947, 0.6666666269302368, 0.5666666626930237, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.5666666626930237, 0.6666666269302368, 0.7666666507720947, -0.06666667014360428, 0.0, -0.03333333507180214, 0.800000011920929, 0.699999988079071, 0.6000000238418579, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, 0.800000011920929, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, 0.6000000238418579, 0.699999988079071, 0.800000011920929, -0.03333333507180214, 0.0, 0.0, 0.800000011920929, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, 0.7666666507720947, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.0, 0.0, 0.0, -0.1666666716337204, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, 0.7666666507720947, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.7666666507720947, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, 0.6666666269302368, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.6666666269302368, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.699999988079071, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, 0.7333333492279053, 0.7333333492279053, 0.800000011920929, 0.7666666507720947, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, 0.7666666507720947, 0.800000011920929, 0.7333333492279053, 0.7333333492279053, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.699999988079071, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, 0.6666666269302368, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.6666666269302368, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, 0.7666666507720947, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.7666666507720947, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.1666666716337204, 0.0, 0.0, 0.0, 0.800000011920929, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, 0.7666666507720947, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.0, 0.0, -0.03333333507180214, 0.800000011920929, 0.699999988079071, 0.6000000238418579, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, 0.800000011920929, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, 0.6000000238418579, 0.699999988079071, 0.800000011920929, -0.03333333507180214, 0.0, -0.06666667014360428, 0.7666666507720947, 0.6666666269302368, 0.5666666626930237, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.5666666626930237, 0.6666666269302368, 0.7666666507720947, -0.06666667014360428, 0.0, 0.8666666746139526, 0.7333333492279053, 0.6333333253860474, 0.6666666269302368, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.6666666269302368, 0.6333333253860474, 0.7333333492279053, 0.8666666746139526, 0.0, 0.800000011920929, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, 0.6666666269302368, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, 0.6666666269302368, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.800000011920929, 0.0, 0.7666666507720947, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.7666666507720947, 0.0, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.800000011920929, 0.800000011920929, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, 0.800000011920929, 0.800000011920929, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.8666666746139526, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8666666746139526, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, 0.8666666746139526, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8666666746139526, 0.8666666746139526, 0.8666666746139526, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.8666666746139526, 0.8666666746139526, 0.9333333373069763], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, 0.7333333492279053, 0.800000011920929, 0.7333333492279053, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.699999988079071, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, 0.46666663885116577, 0.5, 0.5, -0.36666667461395264, 0.5, 0.5, 0.46666663885116577, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, -0.30000001192092896, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, 0.800000011920929, 0.6333333253860474, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, 0.6333333253860474, 0.800000011920929, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, 0.9333333373069763, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.9333333373069763, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6000000238418579, 0.5, 0.5666666626930237, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, 0.5666666626930237, 0.5, 0.6000000238418579, 0.699999988079071, 0.699999988079071, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, 0.7333333492279053, 0.800000011920929, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.800000011920929, 0.7333333492279053, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6000000238418579, 0.5, 0.5666666626930237, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, 0.5666666626930237, 0.5, 0.6000000238418579, 0.699999988079071, 0.699999988079071, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, 0.9333333373069763, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.9333333373069763, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, 0.800000011920929, 0.6333333253860474, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, 0.6333333253860474, 0.800000011920929, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, -0.30000001192092896, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, 0.46666663885116577, 0.5, 0.5, -0.36666667461395264, 0.5, 0.5, 0.46666663885116577, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.699999988079071, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, 0.7333333492279053, 0.800000011920929, 0.7333333492279053, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, 0.7333333492279053, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.699999988079071, 0.7333333492279053, 0.800000011920929, 0.7333333492279053, 0.699999988079071, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.699999988079071, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, 0.46666663885116577, 0.5, 0.5, -0.36666667461395264, 0.5, 0.5, 0.46666663885116577, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, -0.30000001192092896, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, 0.800000011920929, 0.6333333253860474, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, 0.6333333253860474, 0.800000011920929, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, 0.9333333373069763, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.9333333373069763, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6000000238418579, 0.5, 0.5666666626930237, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, 0.5666666626930237, 0.5, 0.6000000238418579, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, 0.7333333492279053, 0.7333333492279053, 0.800000011920929, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.800000011920929, 0.7333333492279053, 0.7333333492279053, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6000000238418579, 0.5, 0.5666666626930237, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, 0.5666666626930237, 0.5, 0.6000000238418579, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, 0.9333333373069763, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.9333333373069763, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, 0.800000011920929, 0.6333333253860474, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, 0.6333333253860474, 0.800000011920929, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, -0.30000001192092896, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, 0.46666663885116577, 0.5, 0.5, -0.36666667461395264, 0.5, 0.5, 0.46666663885116577, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.699999988079071, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.699999988079071, 0.7333333492279053, 0.800000011920929, 0.7333333492279053, 0.699999988079071, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, 0.7333333492279053, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.699999988079071, 0.7666666507720947, 0.699999988079071, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.699999988079071, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, -0.30000001192092896, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, 0.800000011920929, 0.6333333253860474, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, 0.6333333253860474, 0.800000011920929, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.699999988079071, 0.6000000238418579, 0.5, 0.5666666626930237, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, 0.5666666626930237, 0.5, 0.6000000238418579, 0.699999988079071, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.699999988079071, 0.6000000238418579, 0.5, 0.5666666626930237, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, 0.5666666626930237, 0.5, 0.6000000238418579, 0.699999988079071, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, 0.800000011920929, 0.6333333253860474, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, 0.6333333253860474, 0.800000011920929, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, -0.30000001192092896, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.699999988079071, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.699999988079071, 0.7666666507720947, 0.699999988079071, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, 0.699999988079071, 0.7666666507720947, 0.699999988079071, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.699999988079071, 0.7333333492279053, 0.800000011920929, 0.7333333492279053, 0.699999988079071, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, -0.30000001192092896, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, -0.36666667461395264, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, 0.800000011920929, 0.6333333253860474, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, 0.6333333253860474, 0.800000011920929, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6000000238418579, 0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, 0.5, 0.6000000238418579, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.800000011920929, 0.7666666507720947, 0.7333333492279053, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, 0.7333333492279053, 0.7666666507720947, 0.800000011920929, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6000000238418579, 0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, 0.5, 0.6000000238418579, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, 0.800000011920929, 0.6333333253860474, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, 0.6333333253860474, 0.800000011920929, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, -0.36666667461395264, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, -0.30000001192092896, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.699999988079071, 0.7333333492279053, 0.800000011920929, 0.7333333492279053, 0.699999988079071, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, 0.699999988079071, 0.7666666507720947, 0.699999988079071, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.699999988079071, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, -0.30000001192092896, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, 0.800000011920929, 0.6333333253860474, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, 0.6333333253860474, 0.800000011920929, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.699999988079071, 0.6000000238418579, 0.5, 0.5666666626930237, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, 0.5666666626930237, 0.5, 0.6000000238418579, 0.699999988079071, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.699999988079071, 0.6000000238418579, 0.5, 0.5666666626930237, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, 0.5666666626930237, 0.5, 0.6000000238418579, 0.699999988079071, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, 0.800000011920929, 0.6333333253860474, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, 0.6333333253860474, 0.800000011920929, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, -0.30000001192092896, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.699999988079071, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.6333333253860474, 0.699999988079071, 0.6333333253860474, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, 0.699999988079071, 0.7666666507720947, 0.699999988079071, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, 0.800000011920929, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.23333333432674408, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.6333333253860474, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6333333253860474, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, 0.6666666269302368, 0.5666666626930237, 0.46666663885116577, 0.5, -0.5, -0.36666667461395264, -0.5, 0.5, 0.46666663885116577, 0.5666666626930237, 0.6666666269302368, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.6333333253860474, 0.6000000238418579, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.6000000238418579, 0.6333333253860474, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, 0.800000011920929, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, 0.800000011920929, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.4333333373069763, 0.5, 0.5333333015441895, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, 0.5333333015441895, 0.5, 0.4333333373069763, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.699999988079071, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.800000011920929, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, 0.800000011920929, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.699999988079071, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.4333333373069763, 0.5, 0.5333333015441895, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, 0.5333333015441895, 0.5, 0.4333333373069763, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, 0.800000011920929, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, 0.800000011920929, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.6333333253860474, 0.6000000238418579, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.6000000238418579, 0.6333333253860474, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, 0.6666666269302368, 0.5666666626930237, 0.46666663885116577, 0.5, -0.5, -0.36666667461395264, -0.5, 0.5, 0.46666663885116577, 0.5666666626930237, 0.6666666269302368, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.6333333253860474, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.6333333253860474, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.23333333432674408, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, 0.800000011920929, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, 0.699999988079071, 0.7666666507720947, 0.699999988079071, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.6333333253860474, 0.699999988079071, 0.6333333253860474, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.6666666269302368, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.699999988079071, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.6666666269302368, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.6666666269302368, 0.6666666269302368, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, 0.6666666269302368, 0.6666666269302368, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, 0.6000000238418579, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.699999988079071, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.6000000238418579, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.4333333373069763, 0.5, 0.5333333015441895, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, 0.5333333015441895, 0.5, 0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6000000238418579, 0.5, 0.5666666626930237, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, 0.5666666626930237, 0.5, 0.6000000238418579, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.699999988079071, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, 0.699999988079071, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6000000238418579, 0.5, 0.5666666626930237, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, 0.5666666626930237, 0.5, 0.6000000238418579, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.4333333373069763, 0.5, 0.5333333015441895, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, 0.5333333015441895, 0.5, 0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, 0.6000000238418579, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.699999988079071, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.6000000238418579, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.6666666269302368, 0.6666666269302368, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, 0.6666666269302368, 0.6666666269302368, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.6666666269302368, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.699999988079071, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.6666666269302368, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.699999988079071, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.6333333253860474, 0.699999988079071, 0.6333333253860474, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.699999988079071, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, -0.20000000298023224, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.23333333432674408, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.6666666269302368, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.6666666269302368, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.5666666626930237, 0.46666663885116577, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, 0.46666663885116577, 0.5666666626930237, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.6333333253860474, 0.6000000238418579, 0.5666666626930237, 0.5666666626930237, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, 0.5666666626930237, 0.5666666626930237, 0.6000000238418579, 0.6333333253860474, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.4333333373069763, 0.46666663885116577, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, 0.46666663885116577, 0.4333333373069763, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.4333333373069763, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, 0.4333333373069763, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.699999988079071, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, 0.699999988079071, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.699999988079071, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, 0.699999988079071, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, 0.699999988079071, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.699999988079071, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.4333333373069763, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, 0.4333333373069763, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.699999988079071, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.4333333373069763, 0.46666663885116577, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, 0.46666663885116577, 0.4333333373069763, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.6333333253860474, 0.6000000238418579, 0.5666666626930237, 0.5666666626930237, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, 0.5666666626930237, 0.5666666626930237, 0.6000000238418579, 0.6333333253860474, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.5666666626930237, 0.46666663885116577, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, 0.46666663885116577, 0.5666666626930237, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.6666666269302368, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.6666666269302368, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.23333333432674408, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, -0.20000000298023224, 0.7333333492279053, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.699999988079071, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.6333333253860474, 0.699999988079071, 0.6333333253860474, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.699999988079071, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, 0.7333333492279053, 0.6666666269302368, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, -0.30000001192092896, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.6666666269302368, 0.7333333492279053, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.6666666269302368, 0.6666666269302368, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, 0.6666666269302368, 0.6666666269302368, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, 0.6000000238418579, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.699999988079071, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.6000000238418579, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, -0.20000000298023224, 0.6333333253860474, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.6333333253860474, -0.20000000298023224, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6000000238418579, 0.5, 0.5666666626930237, 0.7666666507720947, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, 0.7666666507720947, 0.5666666626930237, 0.5, 0.6000000238418579, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6000000238418579, 0.5, 0.5666666626930237, 0.7666666507720947, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, 0.7666666507720947, 0.5666666626930237, 0.5, 0.6000000238418579, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, -0.20000000298023224, 0.6333333253860474, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.6333333253860474, -0.20000000298023224, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, 0.6000000238418579, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.699999988079071, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.6000000238418579, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.6666666269302368, 0.6666666269302368, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, 0.6666666269302368, 0.6666666269302368, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, 0.7333333492279053, 0.6666666269302368, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, -0.30000001192092896, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.6666666269302368, 0.7333333492279053, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.699999988079071, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.7666666507720947, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.7666666507720947, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6000000238418579, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.5666666626930237, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, 0.5666666626930237, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.6333333253860474, 0.6000000238418579, 0.5666666626930237, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, 0.5666666626930237, 0.6000000238418579, 0.6333333253860474, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, 0.6666666269302368, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.6666666269302368, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.23333333432674408, -0.1666666716337204, 0.0, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, -0.10000000149011612, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.7666666507720947, -0.1666666716337204, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, 0.6666666269302368, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.6666666269302368, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.6333333253860474, 0.6000000238418579, 0.5666666626930237, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, 0.5666666626930237, 0.6000000238418579, 0.6333333253860474, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.5666666626930237, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, 0.5666666626930237, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6000000238418579, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.7666666507720947, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.7666666507720947, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.699999988079071, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.6333333253860474, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, 0.6333333253860474, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.6333333253860474, 0.6000000238418579, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.699999988079071, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.6000000238418579, 0.6333333253860474, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, -0.20000000298023224, 0.6333333253860474, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.6333333253860474, -0.20000000298023224, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, -0.06666667014360428, -0.10000000149011612, 0.8333333134651184, -0.10000000149011612, -0.06666667014360428, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, 0.5, 0.5666666626930237, 0.7666666507720947, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, 0.7666666507720947, 0.5666666626930237, 0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, 0.5, 0.5666666626930237, 0.7666666507720947, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, 0.7666666507720947, 0.5666666626930237, 0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, -0.06666667014360428, -0.10000000149011612, 0.8333333134651184, -0.10000000149011612, -0.06666667014360428, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, -0.20000000298023224, 0.6333333253860474, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.6333333253860474, -0.20000000298023224, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.6333333253860474, 0.6000000238418579, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.699999988079071, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.6000000238418579, 0.6333333253860474, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.6333333253860474, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, 0.6333333253860474, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.699999988079071, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, 0.7333333492279053, -0.2666666805744171, 0.7333333492279053, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, 0.699999988079071, 0.6666666269302368, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.6666666269302368, 0.699999988079071, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, 0.7666666507720947, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.7666666507720947, -0.1666666716337204, 0.0, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, -0.10000000149011612, 0.7666666507720947, 0.699999988079071, 0.699999988079071, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.8333333134651184, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, -0.10000000149011612, -0.1666666716337204, 0.7666666507720947, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.7666666507720947, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, 0.699999988079071, 0.6666666269302368, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.6666666269302368, 0.699999988079071, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.7666666507720947, 0.7666666507720947, 0.7333333492279053, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, 0.7333333492279053, -0.2666666805744171, 0.7333333492279053, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.699999988079071, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, 0.8333333134651184, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, 0.699999988079071, 0.6666666269302368, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, 0.6666666269302368, 0.699999988079071, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.6333333253860474, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, 0.6333333253860474, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.6333333253860474, 0.6000000238418579, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.699999988079071, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.6000000238418579, 0.6333333253860474, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, -0.20000000298023224, 0.6333333253860474, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.6333333253860474, -0.20000000298023224, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, -0.06666667014360428, 0.8999999761581421, 0.8333333134651184, 0.8999999761581421, -0.06666667014360428, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, 0.5, 0.5666666626930237, 0.7666666507720947, 0.8999999761581421, 0.0, 0.0, 0.0, 0.8999999761581421, 0.7666666507720947, 0.5666666626930237, 0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, 0.5, 0.5666666626930237, 0.7666666507720947, 0.8999999761581421, 0.0, 0.0, 0.0, 0.8999999761581421, 0.7666666507720947, 0.5666666626930237, 0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, -0.06666667014360428, 0.8999999761581421, 0.8333333134651184, 0.8999999761581421, -0.06666667014360428, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, -0.20000000298023224, 0.6333333253860474, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.6333333253860474, -0.20000000298023224, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.6333333253860474, 0.6000000238418579, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.699999988079071, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.6000000238418579, 0.6333333253860474, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.6333333253860474, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, 0.6333333253860474, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, 0.699999988079071, 0.6666666269302368, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, 0.6666666269302368, 0.699999988079071, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, 0.8333333134651184, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.8333333134651184, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, 0.7666666507720947, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7666666507720947, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.699999988079071, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, -0.10000000149011612, 0.0, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, 0.699999988079071, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, 0.8999999761581421, 0.7666666507720947, 0.699999988079071, 0.699999988079071, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.8333333134651184, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, 0.8999999761581421, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, 0.699999988079071, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, -0.10000000149011612, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.20000000298023224, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, -0.20000000298023224, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7666666507720947, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, 0.7666666507720947, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, 0.699999988079071, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, 0.7666666507720947, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7666666507720947, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, 0.8333333134651184, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.8333333134651184, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.8999999761581421, 0.8333333134651184, 0.8999999761581421, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, 0.7333333492279053, 0.699999988079071, 0.699999988079071, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, 0.699999988079071, 0.699999988079071, 0.7333333492279053, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.6666666269302368, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.699999988079071, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.699999988079071, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.6333333253860474, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, 0.6333333253860474, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, -0.36666667461395264, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.6333333253860474, 0.6000000238418579, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.699999988079071, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.6000000238418579, 0.6333333253860474, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, -0.20000000298023224, 0.6333333253860474, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.6333333253860474, -0.20000000298023224, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, -0.06666667014360428, 0.8999999761581421, 0.8333333134651184, 0.8999999761581421, -0.06666667014360428, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, 0.5, 0.5666666626930237, 0.7666666507720947, 0.8999999761581421, 0.0, 0.0, 0.0, 0.8999999761581421, 0.7666666507720947, 0.5666666626930237, 0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.699999988079071, 0.7666666507720947, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7666666507720947, 0.699999988079071, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, 0.5, 0.5666666626930237, 0.7666666507720947, 0.8999999761581421, 0.0, 0.0, 0.0, 0.8999999761581421, 0.7666666507720947, 0.5666666626930237, 0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, -0.06666667014360428, 0.8999999761581421, 0.8333333134651184, 0.8999999761581421, -0.06666667014360428, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, -0.20000000298023224, 0.6333333253860474, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.6333333253860474, -0.20000000298023224, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.6333333253860474, 0.6000000238418579, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.699999988079071, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.6000000238418579, 0.6333333253860474, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, -0.36666667461395264, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.6333333253860474, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, 0.6333333253860474, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.699999988079071, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.6666666269302368, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.699999988079071, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, 0.7333333492279053, 0.699999988079071, 0.699999988079071, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, 0.699999988079071, 0.699999988079071, 0.7333333492279053, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, 0.8333333134651184, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.8333333134651184, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, -0.30000001192092896, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7333333492279053, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.6666666269302368, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.699999988079071, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7666666507720947, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, 0.800000011920929, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, 0.800000011920929, -0.06666667014360428, 0.0, -0.10000000149011612, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, -0.10000000149011612, 0.0, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, 0.699999988079071, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.699999988079071, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, 0.8999999761581421, 0.7666666507720947, 0.699999988079071, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, 0.699999988079071, 0.7666666507720947, 0.8333333134651184, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, 0.8999999761581421, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, 0.699999988079071, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.699999988079071, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, -0.10000000149011612, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, -0.10000000149011612, 0.0, -0.06666667014360428, 0.800000011920929, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, 0.800000011920929, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, 0.6666666269302368, 0.7333333492279053, 0.7666666507720947, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, 0.7666666507720947, 0.7333333492279053, 0.6666666269302368, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7666666507720947, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.6666666269302368, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.6666666269302368, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.699999988079071, -0.30000001192092896, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, -0.30000001192092896, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7333333492279053, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.7333333492279053, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7333333492279053, -0.30000001192092896, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, -0.30000001192092896, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, 0.8333333134651184, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.8333333134651184, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.8999999761581421, 0.8333333134651184, 0.8999999761581421, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, 0.7333333492279053, 0.699999988079071, 0.699999988079071, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, 0.699999988079071, 0.699999988079071, 0.7333333492279053, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.699999988079071, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, 0.699999988079071, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.699999988079071, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.699999988079071, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.6333333253860474, 0.6000000238418579, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.699999988079071, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.6000000238418579, 0.6333333253860474, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, -0.20000000298023224, 0.6333333253860474, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.6333333253860474, -0.20000000298023224, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, -0.06666667014360428, 0.8999999761581421, 0.8333333134651184, 0.8999999761581421, -0.06666667014360428, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, 0.5, 0.5666666626930237, 0.7666666507720947, 0.8999999761581421, 0.0, 0.0, 0.0, 0.8999999761581421, 0.7666666507720947, 0.5666666626930237, 0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, 0.8333333134651184, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, 0.5, 0.5666666626930237, 0.7666666507720947, 0.8999999761581421, 0.0, 0.0, 0.0, 0.8999999761581421, 0.7666666507720947, 0.5666666626930237, 0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.4333333373069763, 0.5, 0.5333333015441895, 0.6333333253860474, -0.06666667014360428, 0.8999999761581421, 0.8333333134651184, 0.8999999761581421, -0.06666667014360428, 0.6333333253860474, 0.5333333015441895, 0.5, 0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, -0.10000000149011612, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.4333333373069763, 0.46666663885116577, 0.5666666626930237, -0.20000000298023224, 0.6333333253860474, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.6333333253860474, -0.20000000298023224, 0.5666666626930237, 0.46666663885116577, 0.4333333373069763, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.10000000149011612, 0.0, -0.06666667014360428, -0.20000000298023224, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.6333333253860474, 0.6000000238418579, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.699999988079071, 0.5666666626930237, 0.5333333015441895, 0.5666666626930237, 0.5666666626930237, 0.5666666626930237, 0.6000000238418579, 0.6333333253860474, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.20000000298023224, -0.06666667014360428, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, 0.699999988079071, 0.6333333253860474, 0.6666666269302368, 0.6666666269302368, 0.5666666626930237, 0.46666663885116577, 0.5, 0.5, 0.6333333253860474, 0.5, 0.5, 0.46666663885116577, 0.5666666626930237, 0.6666666269302368, 0.6666666269302368, 0.6333333253860474, 0.699999988079071, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.6000000238418579, 0.4333333373069763, 0.4333333373069763, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, 0.4333333373069763, 0.4333333373069763, 0.6000000238418579, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.6333333253860474, 0.6333333253860474, 0.6333333253860474, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.2666666805744171, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, 0.699999988079071, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, 0.699999988079071, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.699999988079071, 0.699999988079071, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, -0.4000000059604645, 0.699999988079071, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.800000011920929, 0.699999988079071, 0.699999988079071, -0.4000000059604645, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, -0.4333333373069763, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.699999988079071, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.699999988079071, -0.4333333373069763, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, 0.7333333492279053, 0.699999988079071, 0.699999988079071, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, 0.699999988079071, 0.699999988079071, 0.7333333492279053, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.4333333373069763, -0.4000000059604645, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.4000000059604645, -0.4333333373069763, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428], [-0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, 0.8999999761581421, 0.8333333134651184, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.8333333134651184, 0.8999999761581421, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, 0.8333333134651184, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8333333134651184, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, -0.30000001192092896, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, 0.5666666626930237, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.699999988079071, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.5666666626930237, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, 0.6000000238418579, 0.699999988079071, 0.699999988079071, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.699999988079071, 0.699999988079071, 0.6000000238418579, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, 0.0, -0.20000000298023224, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.20000000298023224, 0.0, 0.0, 0.0, -0.1666666716337204, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, 0.7666666507720947, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.7666666507720947, -0.1666666716337204, 0.0, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, -0.06666667014360428, 0.800000011920929, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.800000011920929, -0.06666667014360428, 0.0, 0.8999999761581421, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.8999999761581421, 0.0, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, 0.8999999761581421, 0.7666666507720947, 0.699999988079071, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.23333333432674408, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, -0.23333333432674408, -0.30000001192092896, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, 0.699999988079071, 0.7666666507720947, 0.8333333134651184, 0.7666666507720947, 0.699999988079071, 0.6333333253860474, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, -0.4000000059604645, -0.5, -0.4333333373069763, -0.23333333432674408, -0.10000000149011612, 0.0, 0.0, 0.0, -0.10000000149011612, -0.23333333432674408, -0.4333333373069763, -0.5, -0.4000000059604645, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, 0.6333333253860474, 0.699999988079071, 0.7666666507720947, 0.8999999761581421, 0.8333333134651184, 0.7666666507720947, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.5666666626930237, -0.5, -0.46666666865348816, -0.36666667461395264, -0.06666667014360428, -0.10000000149011612, -0.1666666716337204, -0.10000000149011612, -0.06666667014360428, -0.36666667461395264, -0.46666666865348816, -0.5, -0.5666666626930237, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.7666666507720947, 0.8333333134651184, 0.0, 0.8999999761581421, 0.7666666507720947, 0.699999988079071, 0.6666666269302368, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.5666666626930237, -0.5333333611488342, -0.4333333373069763, -0.20000000298023224, -0.36666667461395264, -0.23333333432674408, -0.23333333432674408, -0.23333333432674408, -0.36666667461395264, -0.20000000298023224, -0.4333333373069763, -0.5333333611488342, -0.5666666626930237, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, 0.6666666269302368, 0.699999988079071, 0.7666666507720947, 0.8999999761581421, 0.0, -0.06666667014360428, 0.800000011920929, 0.7333333492279053, 0.6666666269302368, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.36666667461395264, -0.4000000059604645, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.30000001192092896, -0.4333333373069763, -0.46666666865348816, -0.4333333373069763, -0.4333333373069763, -0.4333333373069763, -0.4000000059604645, -0.36666667461395264, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, 0.6666666269302368, 0.7333333492279053, 0.800000011920929, -0.06666667014360428, 0.0, 0.0, 0.8333333134651184, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.4333333373069763, -0.5333333611488342, -0.5, -0.5, -0.36666667461395264, -0.5, -0.5, -0.5333333611488342, -0.4333333373069763, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, 0.8333333134651184, 0.0, 0.0, 0.0, -0.1666666716337204, 0.7666666507720947, 0.6666666269302368, 0.7333333492279053, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.3333333432674408, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.30000001192092896, -0.4000000059604645, -0.5666666626930237, -0.5666666626930237, -0.4000000059604645, -0.3333333432674408, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, 0.7333333492279053, 0.6666666269302368, 0.7666666507720947, -0.1666666716337204, 0.0, 0.0, 0.0, -0.1666666716337204, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, 0.699999988079071, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.36666667461395264, -0.36666667461395264, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, 0.699999988079071, 0.7333333492279053, 0.6666666269302368, 0.7333333492279053, -0.1666666716337204, 0.0, 0.0, 0.0, -0.20000000298023224, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.2666666805744171, -0.30000001192092896, -0.3333333432674408, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, 0.699999988079071, 0.6666666269302368, 0.6666666269302368, 0.699999988079071, -0.20000000298023224, 0.0, 0.0, -0.03333333507180214, -0.20000000298023224, -0.30000001192092896, 0.6000000238418579, 0.699999988079071, 0.699999988079071, -0.20000000298023224, -0.30000001192092896, -0.3333333432674408, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.20000000298023224, -0.2666666805744171, -0.30000001192092896, -0.2666666805744171, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.3333333432674408, -0.30000001192092896, -0.20000000298023224, 0.699999988079071, 0.699999988079071, 0.6000000238418579, -0.30000001192092896, -0.20000000298023224, -0.03333333507180214, 0.0, -0.06666667014360428, -0.23333333432674408, -0.3333333432674408, 0.5666666626930237, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.699999988079071, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.23333333432674408, -0.23333333432674408, -0.2666666805744171, -0.23333333432674408, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7333333492279053, 0.699999988079071, 0.5666666626930237, -0.3333333432674408, -0.23333333432674408, -0.06666667014360428, 0.0, -0.13333334028720856, -0.2666666805744171, -0.36666667461395264, -0.3333333432674408, 0.7333333492279053, 0.699999988079071, 0.699999988079071, 0.6666666269302368, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, -0.2666666805744171, -0.23333333432674408, -0.30000001192092896, -0.2666666805744171, -0.2666666805744171, -0.2666666805744171, -0.30000001192092896, -0.23333333432674408, -0.2666666805744171, 0.7333333492279053, 0.7333333492279053, 0.7333333492279053, 0.6666666269302368, 0.699999988079071, 0.699999988079071, 0.7333333492279053, -0.3333333432674408, -0.36666667461395264, -0.2666666805744171, -0.13333334028720856, 0.0, -0.20000000298023224, -0.3333333432674408, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, 0.5666666626930237, 0.6000000238418579, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, -0.30000001192092896, -0.30000001192092896, -0.23333333432674408, -0.30000001192092896, -0.30000001192092896, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6666666269302368, 0.6000000238418579, 0.5666666626930237, -0.3333333432674408, -0.30000001192092896, -0.3333333432674408, -0.3333333432674408, -0.20000000298023224, 0.0, -0.23333333432674408, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.30000001192092896, 0.699999988079071, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.7333333492279053, 0.699999988079071, 0.6666666269302368, 0.6333333253860474, -0.30000001192092896, 0.6333333253860474, 0.6666666269302368, 0.699999988079071, 0.7333333492279053, 0.7333333492279053, 0.7666666507720947, 0.7333333492279053, 0.699999988079071, -0.30000001192092896, -0.3333333432674408, -0.36666667461395264, -0.3333333432674408, -0.3333333432674408, -0.3333333432674408, -0.23333333432674408, 0.0, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.20000000298023224, -0.20000000298023224, -0.1666666716337204, -0.1666666716337204, 0.8333333134651184, 0.800000011920929, 0.7666666507720947, 0.7666666507720947, 0.699999988079071, 0.699999988079071, 0.699999988079071, 0.7666666507720947, 0.7666666507720947, 0.800000011920929, 0.8333333134651184, -0.1666666716337204, -0.1666666716337204, -0.20000000298023224, -0.20000000298023224, -0.23333333432674408, -0.2666666805744171, -0.3333333432674408, -0.3333333432674408, -0.2666666805744171, -0.23333333432674408, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.06666667014360428, -0.03333333507180214, 0.0, 0.0, 0.0, 0.0, -0.06666667014360428, 0.8999999761581421, 0.8333333134651184, 0.7666666507720947, 0.7666666507720947, 0.7666666507720947, 0.8333333134651184, 0.8999999761581421, -0.06666667014360428, 0.0, 0.0, 0.0, 0.0, -0.03333333507180214, -0.06666667014360428, -0.13333334028720856, -0.20000000298023224, -0.23333333432674408, -0.23333333432674408, -0.20000000298023224, -0.13333334028720856, -0.13333334028720856, -0.13333334028720856, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.8999999761581421, 0.8333333134651184, 0.8999999761581421, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, 0.0, -0.13333334028720856, -0.13333334028720856, -0.06666667014360428]];

var alpha = 1.0;

gamma=1.0;

X_StartPt=[[0.3,],[0.4,],];

return {X: X,Y: Y,Kinv: Kinv,alpha: alpha,gamma: gamma,Y_mean: Y_mean,Y_std: Y_std,X_StartPt: X_StartPt,};

}




==> anc/interactive_demo/data/kinetic-v5.1.0.min.js <==
/*! KineticJS v5.1.0 2014-03-27 http://www.kineticjs.com by Eric Rowell @ericdrowell - MIT License https://github.com/ericdrowell/KineticJS/wiki/License*/
var Kinetic={};!function(a){var b=Math.PI/180;Kinetic={version:"5.1.0",stages:[],idCounter:0,ids:{},names:{},shapes:{},listenClickTap:!1,inDblClickWindow:!1,enableTrace:!1,traceArrMax:100,dblClickWindow:400,pixelRatio:void 0,dragDistance:0,angleDeg:!0,UA:function(){var b=a.navigator&&a.navigator.userAgent||"",c=b.toLowerCase(),d=/(chrome)[ \/]([\w.]+)/.exec(c)||/(webkit)[ \/]([\w.]+)/.exec(c)||/(opera)(?:.*version|)[ \/]([\w.]+)/.exec(c)||/(msie) ([\w.]+)/.exec(c)||c.indexOf("compatible")<0&&/(mozilla)(?:.*? rv:([\w.]+)|)/.exec(c)||[],e=!!b.match(/Android|BlackBerry|iPhone|iPad|iPod|Opera Mini|IEMobile/i);return{browser:d[1]||"",version:d[2]||"0",mobile:e}}(),Filters:{},Node:function(a){this._init(a)},Shape:function(a){this.__init(a)},Container:function(a){this.__init(a)},Stage:function(a){this.___init(a)},BaseLayer:function(a){this.___init(a)},Layer:function(a){this.____init(a)},FastLayer:function(a){this.____init(a)},Group:function(a){this.___init(a)},isDragging:function(){var a=Kinetic.DD;return a?a.isDragging:!1},isDragReady:function(){var a=Kinetic.DD;return a?!!a.node:!1},_addId:function(a,b){void 0!==b&&(this.ids[b]=a)},_removeId:function(a){void 0!==a&&delete this.ids[a]},_addName:function(a,b){void 0!==b&&(void 0===this.names[b]&&(this.names[b]=[]),this.names[b].push(a))},_removeName:function(a,b){if(void 0!==a){var c=this.names[a];if(void 0!==c){for(var d=0;d<c.length;d++){var e=c[d];e._id===b&&c.splice(d,1)}0===c.length&&delete this.names[a]}}},getAngle:function(a){return this.angleDeg?a*b:a}}}(this),function(a,b){if("object"==typeof exports){var c=require("canvas"),d=require("jsdom").jsdom,e=d("<!DOCTYPE html><html><head></head><body></body></html>"),f=b();return Kinetic.document=e,Kinetic.window=Kinetic.document.createWindow(),Kinetic.window.Image=c.Image,Kinetic.root=a,Kinetic._nodeCanvas=c,void(module.exports=f)}"function"==typeof define&&define.amd&&define(b),Kinetic.document=document,Kinetic.window=window,Kinetic.root=a}((1,eval)("this"),function(){return Kinetic}),function(){Kinetic.Collection=function(){var a=[].slice.call(arguments),b=a.length,c=0;for(this.length=b;b>c;c++)this[c]=a[c];return this},Kinetic.Collection.prototype=[],Kinetic.Collection.prototype.each=function(a){for(var b=0;b<this.length;b++)a(this[b],b)},Kinetic.Collection.prototype.toArray=function(){var a,b=[],c=this.length;for(a=0;c>a;a++)b.push(this[a]);return b},Kinetic.Collection.toCollection=function(a){var b,c=new Kinetic.Collection,d=a.length;for(b=0;d>b;b++)c.push(a[b]);return c},Kinetic.Collection._mapMethod=function(a){Kinetic.Collection.prototype[a]=function(){var b,c=this.length,d=[].slice.call(arguments);for(b=0;c>b;b++)this[b][a].apply(this[b],d);return this}},Kinetic.Collection.mapMethods=function(a){var b=a.prototype;for(var c in b)Kinetic.Collection._mapMethod(c)},Kinetic.Transform=function(a){this.m=a&&a.slice()||[1,0,0,1,0,0]},Kinetic.Transform.prototype={copy:function(){return new Kinetic.Transform(this.m)},point:function(a){var b=this.m;return{x:b[0]*a.x+b[2]*a.y+b[4],y:b[1]*a.x+b[3]*a.y+b[5]}},translate:function(a,b){return this.m[4]+=this.m[0]*a+this.m[2]*b,this.m[5]+=this.m[1]*a+this.m[3]*b,this},scale:function(a,b){return this.m[0]*=a,this.m[1]*=a,this.m[2]*=b,this.m[3]*=b,this},rotate:function(a){var b=Math.cos(a),c=Math.sin(a),d=this.m[0]*b+this.m[2]*c,e=this.m[1]*b+this.m[3]*c,f=this.m[0]*-c+this.m[2]*b,g=this.m[1]*-c+this.m[3]*b;return this.m[0]=d,this.m[1]=e,this.m[2]=f,this.m[3]=g,this},getTranslation:function(){return{x:this.m[4],y:this.m[5]}},skew:function(a,b){var c=this.m[0]+this.m[2]*b,d=this.m[1]+this.m[3]*b,e=this.m[2]+this.m[0]*a,f=this.m[3]+this.m[1]*a;return this.m[0]=c,this.m[1]=d,this.m[2]=e,this.m[3]=f,this},multiply:function(a){var b=this.m[0]*a.m[0]+this.m[2]*a.m[1],c=this.m[1]*a.m[0]+this.m[3]*a.m[1],d=this.m[0]*a.m[2]+this.m[2]*a.m[3],e=this.m[1]*a.m[2]+this.m[3]*a.m[3],f=this.m[0]*a.m[4]+this.m[2]*a.m[5]+this.m[4],g=this.m[1]*a.m[4]+this.m[3]*a.m[5]+this.m[5];return this.m[0]=b,this.m[1]=c,this.m[2]=d,this.m[3]=e,this.m[4]=f,this.m[5]=g,this},invert:function(){var a=1/(this.m[0]*this.m[3]-this.m[1]*this.m[2]),b=this.m[3]*a,c=-this.m[1]*a,d=-this.m[2]*a,e=this.m[0]*a,f=a*(this.m[2]*this.m[5]-this.m[3]*this.m[4]),g=a*(this.m[1]*this.m[4]-this.m[0]*this.m[5]);return this.m[0]=b,this.m[1]=c,this.m[2]=d,this.m[3]=e,this.m[4]=f,this.m[5]=g,this},getMatrix:function(){return this.m},setAbsolutePosition:function(a,b){var c=this.m[0],d=this.m[1],e=this.m[2],f=this.m[3],g=this.m[4],h=this.m[5],i=(c*(b-h)-d*(a-g))/(c*f-d*e),j=(a-g-e*i)/c;return this.translate(j,i)}};var a="2d",b="[object Array]",c="[object Number]",d="[object String]",e=Math.PI/180,f=180/Math.PI,g="#",h="",i="0",j="Kinetic warning: ",k="Kinetic error: ",l="rgb(",m={aqua:[0,255,255],lime:[0,255,0],silver:[192,192,192],black:[0,0,0],maroon:[128,0,0],teal:[0,128,128],blue:[0,0,255],navy:[0,0,128],white:[255,255,255],fuchsia:[255,0,255],olive:[128,128,0],yellow:[255,255,0],orange:[255,165,0],gray:[128,128,128],purple:[128,0,128],green:[0,128,0],red:[255,0,0],pink:[255,192,203],cyan:[0,255,255],transparent:[255,255,255,0]},n=/rgb\((\d{1,3}),(\d{1,3}),(\d{1,3})\)/;Kinetic.Util={_isElement:function(a){return!(!a||1!=a.nodeType)},_isFunction:function(a){return!!(a&&a.constructor&&a.call&&a.apply)},_isObject:function(a){return!!a&&a.constructor==Object},_isArray:function(a){return Object.prototype.toString.call(a)==b},_isNumber:function(a){return Object.prototype.toString.call(a)==c},_isString:function(a){return Object.prototype.toString.call(a)==d},_throttle:function(a,b,c){var d,e,f,g=null,h=0;c||(c={});var i=function(){h=c.leading===!1?0:(new Date).getTime(),g=null,f=a.apply(d,e),d=e=null};return function(){var j=(new Date).getTime();h||c.leading!==!1||(h=j);var k=b-(j-h);return d=this,e=arguments,0>=k?(clearTimeout(g),g=null,h=j,f=a.apply(d,e),d=e=null):g||c.trailing===!1||(g=setTimeout(i,k)),f}},_hasMethods:function(a){var b,c=[];for(b in a)this._isFunction(a[b])&&c.push(b);return c.length>0},createCanvasElement:function(){var a=Kinetic.document.createElement("canvas");return a.style=a.style||{},a},isBrowser:function(){return"object"!=typeof exports},_isInDocument:function(a){for(;a=a.parentNode;)if(a==Kinetic.document)return!0;return!1},_simplifyArray:function(a){var b,c,d=[],e=a.length,f=Kinetic.Util;for(b=0;e>b;b++)c=a[b],f._isNumber(c)?c=Math.round(1e3*c)/1e3:f._isString(c)||(c=c.toString()),d.push(c);return d},_getImage:function(b,c){var d,e;if(b)if(this._isElement(b))c(b);else if(this._isString(b))d=new Kinetic.window.Image,d.onload=function(){c(d)},d.src=b;else if(b.data){e=Kinetic.Util.createCanvasElement(),e.width=b.width,e.height=b.height;var f=e.getContext(a);f.putImageData(b,0,0),this._getImage(e.toDataURL(),c)}else c(null);else c(null)},_getRGBAString:function(a){var b=a.red||0,c=a.green||0,d=a.blue||0,e=a.alpha||1;return["rgba(",b,",",c,",",d,",",e,")"].join(h)},_rgbToHex:function(a,b,c){return((1<<24)+(a<<16)+(b<<8)+c).toString(16).slice(1)},_hexToRgb:function(a){a=a.replace(g,h);var b=parseInt(a,16);return{r:b>>16&255,g:b>>8&255,b:255&b}},getRandomColor:function(){for(var a=(16777215*Math.random()<<0).toString(16);a.length<6;)a=i+a;return g+a},get:function(a,b){return void 0===a?b:a},getRGB:function(a){var b;return a in m?(b=m[a],{r:b[0],g:b[1],b:b[2]}):a[0]===g?this._hexToRgb(a.substring(1)):a.substr(0,4)===l?(b=n.exec(a.replace(/ /g,"")),{r:parseInt(b[1],10),g:parseInt(b[2],10),b:parseInt(b[3],10)}):{r:0,g:0,b:0}},_merge:function(a,b){var c=this._clone(b);for(var d in a)c[d]=this._isObject(a[d])?this._merge(a[d],c[d]):a[d];return c},cloneObject:function(a){var b={};for(var c in a)b[c]=this._isObject(a[c])?this.cloneObject(a[c]):this._isArray(a[c])?this.cloneArray(a[c]):a[c];return b},cloneArray:function(a){return a.slice(0)},_degToRad:function(a){return a*e},_radToDeg:function(a){return a*f},_capitalize:function(a){return a.charAt(0).toUpperCase()+a.slice(1)},error:function(a){throw new Error(k+a)},warn:function(a){Kinetic.root.console&&console.warn&&console.warn(j+a)},extend:function(a,b){for(var c in b.prototype)c in a.prototype||(a.prototype[c]=b.prototype[c])},addMethods:function(a,b){var c;for(c in b)a.prototype[c]=b[c]},_getControlPoints:function(a,b,c,d,e,f,g){var h=Math.sqrt(Math.pow(c-a,2)+Math.pow(d-b,2)),i=Math.sqrt(Math.pow(e-c,2)+Math.pow(f-d,2)),j=g*h/(h+i),k=g*i/(h+i),l=c-j*(e-a),m=d-j*(f-b),n=c+k*(e-a),o=d+k*(f-b);return[l,m,n,o]},_expandPoints:function(a,b){var c,d,e=a.length,f=[];for(c=2;e-2>c;c+=2)d=Kinetic.Util._getControlPoints(a[c-2],a[c-1],a[c],a[c+1],a[c+2],a[c+3],b),f.push(d[0]),f.push(d[1]),f.push(a[c]),f.push(a[c+1]),f.push(d[2]),f.push(d[3]);return f},_removeLastLetter:function(a){return a.substring(0,a.length-1)}}}(),function(){var a=Kinetic.Util.createCanvasElement(),b=a.getContext("2d"),c=Kinetic.UA.mobile?function(){var a=window.devicePixelRatio||1,c=b.webkitBackingStorePixelRatio||b.mozBackingStorePixelRatio||b.msBackingStorePixelRatio||b.oBackingStorePixelRatio||b.backingStorePixelRatio||1;return a/c}():1;Kinetic.Canvas=function(a){this.init(a)},Kinetic.Canvas.prototype={init:function(a){a=a||{};var b=a.pixelRatio||Kinetic.pixelRatio||c;this.pixelRatio=b,this._canvas=Kinetic.Util.createCanvasElement(),this._canvas.style.padding=0,this._canvas.style.margin=0,this._canvas.style.border=0,this._canvas.style.background="transparent",this._canvas.style.position="absolute",this._canvas.style.top=0,this._canvas.style.left=0},getContext:function(){return this.context},getPixelRatio:function(){return this.pixelRatio},setPixelRatio:function(a){this.pixelRatio=a,this.setSize(this.getWidth(),this.getHeight())},setWidth:function(a){this.width=this._canvas.width=a*this.pixelRatio,this._canvas.style.width=a+"px"},setHeight:function(a){this.height=this._canvas.height=a*this.pixelRatio,this._canvas.style.height=a+"px"},getWidth:function(){return this.width},getHeight:function(){return this.height},setSize:function(a,b){this.setWidth(a),this.setHeight(b)},toDataURL:function(a,b){try{return this._canvas.toDataURL(a,b)}catch(c){try{return this._canvas.toDataURL()}catch(d){return Kinetic.Util.warn("Unable to get data URL. "+d.message),""}}}},Kinetic.SceneCanvas=function(a){a=a||{};var b=a.width||0,c=a.height||0;Kinetic.Canvas.call(this,a),this.context=new Kinetic.SceneContext(this),this.setSize(b,c)},Kinetic.SceneCanvas.prototype={setWidth:function(a){var b=this.pixelRatio,c=this.getContext()._context;Kinetic.Canvas.prototype.setWidth.call(this,a),c.scale(b,b)},setHeight:function(a){var b=this.pixelRatio,c=this.getContext()._context;Kinetic.Canvas.prototype.setHeight.call(this,a),c.scale(b,b)}},Kinetic.Util.extend(Kinetic.SceneCanvas,Kinetic.Canvas),Kinetic.HitCanvas=function(a){a=a||{};var b=a.width||0,c=a.height||0;Kinetic.Canvas.call(this,a),this.context=new Kinetic.HitContext(this),this.setSize(b,c)},Kinetic.Util.extend(Kinetic.HitCanvas,Kinetic.Canvas)}(),function(){var a=",",b="(",c=")",d="([",e="])",f=";",g="()",h="=",i=["arc","arcTo","beginPath","bezierCurveTo","clearRect","clip","closePath","createLinearGradient","createPattern","createRadialGradient","drawImage","fill","fillText","getImageData","createImageData","lineTo","moveTo","putImageData","quadraticCurveTo","rect","restore","rotate","save","scale","setLineDash","setTransform","stroke","strokeText","transform","translate"];Kinetic.Context=function(a){this.init(a)},Kinetic.Context.prototype={init:function(a){this.canvas=a,this._context=a._canvas.getContext("2d"),Kinetic.enableTrace&&(this.traceArr=[],this._enableTrace())},fillShape:function(a){a.getFillEnabled()&&this._fill(a)},strokeShape:function(a){a.getStrokeEnabled()&&this._stroke(a)},fillStrokeShape:function(a){var b=a.getFillEnabled();b&&this._fill(a),a.getStrokeEnabled()&&this._stroke(a)},getTrace:function(i){var j,k,l,m,n=this.traceArr,o=n.length,p="";for(j=0;o>j;j++)k=n[j],l=k.method,l?(m=k.args,p+=l,p+=i?g:Kinetic.Util._isArray(m[0])?d+m.join(a)+e:b+m.join(a)+c):(p+=k.property,i||(p+=h+k.val)),p+=f;return p},clearTrace:function(){this.traceArr=[]},_trace:function(a){var b,c=this.traceArr;c.push(a),b=c.length,b>=Kinetic.traceArrMax&&c.shift()},reset:function(){var a=this.getCanvas().getPixelRatio();this.setTransform(1*a,0,0,1*a,0,0)},getCanvas:function(){return this.canvas},clear:function(a){var b=this.getCanvas();a?this.clearRect(a.x||0,a.y||0,a.width||0,a.height||0):this.clearRect(0,0,b.getWidth(),b.getHeight())},_applyLineCap:function(a){var b=a.getLineCap();b&&this.setAttr("lineCap",b)},_applyOpacity:function(a){var b=a.getAbsoluteOpacity();1!==b&&this.setAttr("globalAlpha",b)},_applyLineJoin:function(a){var b=a.getLineJoin();b&&this.setAttr("lineJoin",b)},setAttr:function(a,b){this._context[a]=b},arc:function(){var a=arguments;this._context.arc(a[0],a[1],a[2],a[3],a[4],a[5])},beginPath:function(){this._context.beginPath()},bezierCurveTo:function(){var a=arguments;this._context.bezierCurveTo(a[0],a[1],a[2],a[3],a[4],a[5])},clearRect:function(){var a=arguments;this._context.clearRect(a[0],a[1],a[2],a[3])},clip:function(){this._context.clip()},closePath:function(){this._context.closePath()},createImageData:function(){var a=arguments;return 2===a.length?this._context.createImageData(a[0],a[1]):1===a.length?this._context.createImageData(a[0]):void 0},createLinearGradient:function(){var a=arguments;return this._context.createLinearGradient(a[0],a[1],a[2],a[3])},createPattern:function(){var a=arguments;return this._context.createPattern(a[0],a[1])},createRadialGradient:function(){var a=arguments;return this._context.createRadialGradient(a[0],a[1],a[2],a[3],a[4],a[5])},drawImage:function(){var a=arguments,b=this._context;3===a.length?b.drawImage(a[0],a[1],a[2]):5===a.length?b.drawImage(a[0],a[1],a[2],a[3],a[4]):9===a.length&&b.drawImage(a[0],a[1],a[2],a[3],a[4],a[5],a[6],a[7],a[8])},fill:function(){this._context.fill()},fillText:function(){var a=arguments;this._context.fillText(a[0],a[1],a[2])},getImageData:function(){var a=arguments;return this._context.getImageData(a[0],a[1],a[2],a[3])},lineTo:function(){var a=arguments;this._context.lineTo(a[0],a[1])},moveTo:function(){var a=arguments;this._context.moveTo(a[0],a[1])},rect:function(){var a=arguments;this._context.rect(a[0],a[1],a[2],a[3])},putImageData:function(){var a=arguments;this._context.putImageData(a[0],a[1],a[2])},quadraticCurveTo:function(){var a=arguments;this._context.quadraticCurveTo(a[0],a[1],a[2],a[3])},restore:function(){this._context.restore()},rotate:function(){var a=arguments;this._context.rotate(a[0])},save:function(){this._context.save()},scale:function(){var a=arguments;this._context.scale(a[0],a[1])},setLineDash:function(){var a=arguments,b=this._context;this._context.setLineDash?b.setLineDash(a[0]):"mozDash"in b?b.mozDash=a[0]:"webkitLineDash"in b&&(b.webkitLineDash=a[0])},setTransform:function(){var a=arguments;this._context.setTransform(a[0],a[1],a[2],a[3],a[4],a[5])},stroke:function(){this._context.stroke()},strokeText:function(){var a=arguments;this._context.strokeText(a[0],a[1],a[2])},transform:function(){var a=arguments;this._context.transform(a[0],a[1],a[2],a[3],a[4],a[5])},translate:function(){var a=arguments;this._context.translate(a[0],a[1])},_enableTrace:function(){var a,b,c=this,d=i.length,e=Kinetic.Util._simplifyArray,f=this.setAttr,g=function(a){var d,f=c[a];c[a]=function(){return b=e(Array.prototype.slice.call(arguments,0)),d=f.apply(c,arguments),c._trace({method:a,args:b}),d}};for(a=0;d>a;a++)g(i[a]);c.setAttr=function(){f.apply(c,arguments),c._trace({property:arguments[0],val:arguments[1]})}}},Kinetic.SceneContext=function(a){Kinetic.Context.call(this,a)},Kinetic.SceneContext.prototype={_fillColor:function(a){var b=a.fill()||Kinetic.Util._getRGBAString({red:a.fillRed(),green:a.fillGreen(),blue:a.fillBlue(),alpha:a.fillAlpha()});this.setAttr("fillStyle",b),a._fillFunc(this)},_fillPattern:function(a){var b=a.getFillPatternImage(),c=a.getFillPatternX(),d=a.getFillPatternY(),e=a.getFillPatternScale(),f=Kinetic.getAngle(a.getFillPatternRotation()),g=a.getFillPatternOffset(),h=a.getFillPatternRepeat();(c||d)&&this.translate(c||0,d||0),f&&this.rotate(f),e&&this.scale(e.x,e.y),g&&this.translate(-1*g.x,-1*g.y),this.setAttr("fillStyle",this.createPattern(b,h||"repeat")),this.fill()},_fillLinearGradient:function(a){var b=a.getFillLinearGradientStartPoint(),c=a.getFillLinearGradientEndPoint(),d=a.getFillLinearGradientColorStops(),e=this.createLinearGradient(b.x,b.y,c.x,c.y);if(d){for(var f=0;f<d.length;f+=2)e.addColorStop(d[f],d[f+1]);this.setAttr("fillStyle",e),this.fill()}},_fillRadialGradient:function(a){for(var b=a.getFillRadialGradientStartPoint(),c=a.getFillRadialGradientEndPoint(),d=a.getFillRadialGradientStartRadius(),e=a.getFillRadialGradientEndRadius(),f=a.getFillRadialGradientColorStops(),g=this.createRadialGradient(b.x,b.y,d,c.x,c.y,e),h=0;h<f.length;h+=2)g.addColorStop(f[h],f[h+1]);this.setAttr("fillStyle",g),this.fill()},_fill:function(a){var b=a.fill()||a.fillRed()||a.fillGreen()||a.fillBlue(),c=a.getFillPatternImage(),d=a.getFillLinearGradientColorStops(),e=a.getFillRadialGradientColorStops(),f=a.getFillPriority();b&&"color"===f?this._fillColor(a):c&&"pattern"===f?this._fillPattern(a):d&&"linear-gradient"===f?this._fillLinearGradient(a):e&&"radial-gradient"===f?this._fillRadialGradient(a):b?this._fillColor(a):c?this._fillPattern(a):d?this._fillLinearGradient(a):e&&this._fillRadialGradient(a)},_stroke:function(a){var b=a.dash(),c=a.getStrokeScaleEnabled();a.hasStroke()&&(c||(this.save(),this.setTransform(1,0,0,1,0,0)),this._applyLineCap(a),b&&a.dashEnabled()&&this.setLineDash(b),this.setAttr("lineWidth",a.strokeWidth()),this.setAttr("strokeStyle",a.stroke()||Kinetic.Util._getRGBAString({red:a.strokeRed(),green:a.strokeGreen(),blue:a.strokeBlue(),alpha:a.strokeAlpha()})),a._strokeFunc(this),c||this.restore())},_applyShadow:function(a){var b=Kinetic.Util,c=a.getAbsoluteOpacity(),d=b.get(a.getShadowColor(),"black"),e=b.get(a.getShadowBlur(),5),f=b.get(a.getShadowOpacity(),1),g=b.get(a.getShadowOffset(),{x:0,y:0});f&&this.setAttr("globalAlpha",f*c),this.setAttr("shadowColor",d),this.setAttr("shadowBlur",e),this.setAttr("shadowOffsetX",g.x),this.setAttr("shadowOffsetY",g.y)}},Kinetic.Util.extend(Kinetic.SceneContext,Kinetic.Context),Kinetic.HitContext=function(a){Kinetic.Context.call(this,a)},Kinetic.HitContext.prototype={_fill:function(a){this.save(),this.setAttr("fillStyle",a.colorKey),a._fillFuncHit(this),this.restore()},_stroke:function(a){a.hasStroke()&&(this._applyLineCap(a),this.setAttr("lineWidth",a.strokeWidth()),this.setAttr("strokeStyle",a.colorKey),a._strokeFuncHit(this))}},Kinetic.Util.extend(Kinetic.HitContext,Kinetic.Context)}(),function(){var a="get",b="set";Kinetic.Factory={addGetterSetter:function(a,b,c,d,e){this.addGetter(a,b,c),this.addSetter(a,b,d,e),this.addOverloadedGetterSetter(a,b)},addGetter:function(b,c,d){var e=a+Kinetic.Util._capitalize(c);b.prototype[e]=function(){var a=this.attrs[c];return void 0===a?d:a}},addSetter:function(a,c,d,e){var f=b+Kinetic.Util._capitalize(c);a.prototype[f]=function(a){return d&&(a=d.call(this,a)),this._setAttr(c,a),e&&e.call(this),this}},addComponentsGetterSetter:function(c,d,e,f,g){var h,i,j=e.length,k=Kinetic.Util._capitalize,l=a+k(d),m=b+k(d);c.prototype[l]=function(){var a={};for(h=0;j>h;h++)i=e[h],a[i]=this.getAttr(d+k(i));return a},c.prototype[m]=function(a){var b,c=this.attrs[d];f&&(a=f.call(this,a));for(b in a)this._setAttr(d+k(b),a[b]);return this._fireChangeEvent(d,c,a),g&&g.call(this),this},this.addOverloadedGetterSetter(c,d)},addOverloadedGetterSetter:function(c,d){var e=Kinetic.Util._capitalize(d),f=b+e,g=a+e;c.prototype[d]=function(){return arguments.length?(this[f](arguments[0]),this):this[g]()}},backCompat:function(a,b){var c;for(c in b)a.prototype[c]=a.prototype[b[c]]},afterSetFilter:function(){this._filterUpToDate=!1}},Kinetic.Validators={RGBComponent:function(a){return a>255?255:0>a?0:Math.round(a)},alphaComponent:function(a){return a>1?1:1e-4>a?1e-4:a}}}(),function(){var a="absoluteOpacity",b="absoluteTransform",c="Change",d="children",e=".",f="",g="get",h="id",i="kinetic",j="listening",k="mouseenter",l="mouseleave",m="name",n="set",o="Shape",p=" ",q="stage",r="transform",s="Stage",t="visible",u=["id"],v=["xChange.kinetic","yChange.kinetic","scaleXChange.kinetic","scaleYChange.kinetic","skewXChange.kinetic","skewYChange.kinetic","rotationChange.kinetic","offsetXChange.kinetic","offsetYChange.kinetic","transformsEnabledChange.kinetic"].join(p);Kinetic.Util.addMethods(Kinetic.Node,{_init:function(c){var d=this;this._id=Kinetic.idCounter++,this.eventListeners={},this.attrs={},this._cache={},this._filterUpToDate=!1,this.setAttrs(c),this.on(v,function(){this._clearCache(r),d._clearSelfAndDescendantCache(b)}),this.on("visibleChange.kinetic",function(){d._clearSelfAndDescendantCache(t)}),this.on("listeningChange.kinetic",function(){d._clearSelfAndDescendantCache(j)}),this.on("opacityChange.kinetic",function(){d._clearSelfAndDescendantCache(a)})},_clearCache:function(a){a?delete this._cache[a]:this._cache={}},_getCache:function(a,b){var c=this._cache[a];return void 0===c&&(this._cache[a]=b.call(this)),this._cache[a]},_clearSelfAndDescendantCache:function(a){this._clearCache(a),this.children&&this.getChildren().each(function(b){b._clearSelfAndDescendantCache(a)})},clearCache:function(){return delete this._cache.canvas,this._filterUpToDate=!1,this},cache:function(a){{var b=a||{},c=b.x||0,d=b.y||0,e=b.width||this.width(),f=b.height||this.height(),g=b.drawBorder||!1;this.getLayer()}if(0===e||0===f)return void Kinetic.Util.warn("Width or height of caching configuration equals 0. Cache is ignored.");var h=new Kinetic.SceneCanvas({pixelRatio:1,width:e,height:f}),i=new Kinetic.SceneCanvas({pixelRatio:1,width:e,height:f}),j=new Kinetic.HitCanvas({width:e,height:f}),k=(this.transformsEnabled(),this.x(),this.y(),h.getContext()),l=j.getContext();return this.clearCache(),k.save(),l.save(),g&&(k.save(),k.beginPath(),k.rect(0,0,e,f),k.closePath(),k.setAttr("strokeStyle","red"),k.setAttr("lineWidth",5),k.stroke(),k.restore()),k.translate(-1*c,-1*d),l.translate(-1*c,-1*d),"Shape"===this.nodeType&&(k.translate(-1*this.x(),-1*this.y()),l.translate(-1*this.x(),-1*this.y())),this.drawScene(h,this),this.drawHit(j,this),k.restore(),l.restore(),this._cache.canvas={scene:h,filter:i,hit:j},this},_drawCachedSceneCanvas:function(a){a.save(),this.getLayer()._applyTransform(this,a),a.drawImage(this._getCachedSceneCanvas()._canvas,0,0),a.restore()},_getCachedSceneCanvas:function(){var a,b,c,d,e=this.filters(),f=this._cache.canvas,g=f.scene,h=f.filter,i=h.getContext();if(e){if(!this._filterUpToDate){try{for(a=e.length,i.clear(),i.drawImage(g._canvas,0,0),b=i.getImageData(0,0,h.getWidth(),h.getHeight()),c=0;a>c;c++)d=e[c],d.call(this,b),i.putImageData(b,0,0)}catch(j){Kinetic.Util.warn("Unable to apply filter. "+j.message)}this._filterUpToDate=!0}return h}return g},_drawCachedHitCanvas:function(a){var b=this._cache.canvas,c=b.hit;a.save(),this.getLayer()._applyTransform(this,a),a.drawImage(c._canvas,0,0),a.restore()},on:function(a,b){var c,d,g,h,i,j=a.split(p),k=j.length;for(c=0;k>c;c++)d=j[c],g=d.split(e),h=g[0],i=g[1]||f,this.eventListeners[h]||(this.eventListeners[h]=[]),this.eventListeners[h].push({name:i,handler:b});return this},off:function(a){var b,c,d,f,g,h,i=a.split(p),j=i.length;for(b=0;j>b;b++)if(d=i[b],f=d.split(e),g=f[0],h=f[1],g)this.eventListeners[g]&&this._off(g,h);else for(c in this.eventListeners)this._off(c,h);return this},dispatchEvent:function(a){var b={target:this,type:a.type,evt:a};this.fire(a.type,b)},addEventListener:function(a,b){this.on(a,function(a){b.call(this,a.evt)})},remove:function(){var c=this.getParent();return c&&c.children&&(c.children.splice(this.index,1),c._setChildrenIndices(),delete this.parent),this._clearSelfAndDescendantCache(q),this._clearSelfAndDescendantCache(b),this._clearSelfAndDescendantCache(t),this._clearSelfAndDescendantCache(j),this._clearSelfAndDescendantCache(a),this},destroy:function(){Kinetic._removeId(this.getId()),Kinetic._removeName(this.getName(),this._id),this.remove()},getAttr:function(a){var b=g+Kinetic.Util._capitalize(a);return Kinetic.Util._isFunction(this[b])?this[b]():this.attrs[a]},getAncestors:function(){for(var a=this.getParent(),b=new Kinetic.Collection;a;)b.push(a),a=a.getParent();return b},getAttrs:function(){return this.attrs||{}},setAttrs:function(a){var b,c;if(a)for(b in a)b===d||(c=n+Kinetic.Util._capitalize(b),Kinetic.Util._isFunction(this[c])?this[c](a[b]):this._setAttr(b,a[b]));return this},isListening:function(){return this._getCache(j,this._isListening)},_isListening:function(){var a=this.getListening(),b=this.getParent();return"inherit"===a?b?b.isListening():!0:a},isVisible:function(){return this._getCache(t,this._isVisible)},_isVisible:function(){var a=this.getVisible(),b=this.getParent();return"inherit"===a?b?b.isVisible():!0:a},shouldDrawHit:function(){var a=this.getLayer();return a&&a.hitGraphEnabled()&&this.isListening()&&this.isVisible()&&!Kinetic.isDragging()},show:function(){return this.setVisible(!0),this},hide:function(){return this.setVisible(!1),this},getZIndex:function(){return this.index||0},getAbsoluteZIndex:function(){function a(i){for(b=[],c=i.length,d=0;c>d;d++)e=i[d],h++,e.nodeType!==o&&(b=b.concat(e.getChildren().toArray())),e._id===g._id&&(d=c);b.length>0&&b[0].getDepth()<=f&&a(b)}var b,c,d,e,f=this.getDepth(),g=this,h=0;return g.nodeType!==s&&a(g.getStage().getChildren()),h},getDepth:function(){for(var a=0,b=this.parent;b;)a++,b=b.parent;return a},setPosition:function(a){return this.setX(a.x),this.setY(a.y),this},getPosition:function(){return{x:this.getX(),y:this.getY()}},getAbsolutePosition:function(){var a=this.getAbsoluteTransform().getMatrix(),b=new Kinetic.Transform,c=this.offset();return b.m=a.slice(),b.translate(c.x,c.y),b.getTranslation()},setAbsolutePosition:function(a){var b,c=this._clearTransform();return this.attrs.x=c.x,this.attrs.y=c.y,delete c.x,delete c.y,b=this.getAbsoluteTransform(),b.invert(),b.translate(a.x,a.y),a={x:this.attrs.x+b.getTranslation().x,y:this.attrs.y+b.getTranslation().y},this.setPosition({x:a.x,y:a.y}),this._setTransform(c),this},_setTransform:function(a){var c;for(c in a)this.attrs[c]=a[c];this._clearCache(r),this._clearSelfAndDescendantCache(b)},_clearTransform:function(){var a={x:this.getX(),y:this.getY(),rotation:this.getRotation(),scaleX:this.getScaleX(),scaleY:this.getScaleY(),offsetX:this.getOffsetX(),offsetY:this.getOffsetY(),skewX:this.getSkewX(),skewY:this.getSkewY()};return this.attrs.x=0,this.attrs.y=0,this.attrs.rotation=0,this.attrs.scaleX=1,this.attrs.scaleY=1,this.attrs.offsetX=0,this.attrs.offsetY=0,this.attrs.skewX=0,this.attrs.skewY=0,this._clearCache(r),this._clearSelfAndDescendantCache(b),a},move:function(a){var b=a.x,c=a.y,d=this.getX(),e=this.getY();return void 0!==b&&(d+=b),void 0!==c&&(e+=c),this.setPosition({x:d,y:e}),this},_eachAncestorReverse:function(a,b){var c,d,e=[],f=this.getParent();if(b&&b._id===this._id)return a(this),!0;for(e.unshift(this);f&&(!b||f._id!==b._id);)e.unshift(f),f=f.parent;for(c=e.length,d=0;c>d;d++)a(e[d])},rotate:function(a){return this.setRotation(this.getRotation()+a),this},moveToTop:function(){if(!this.parent)return void Kinetic.Util.warn("Node has no parent. moveToTop function is ignored.");var a=this.index;return this.parent.children.splice(a,1),this.parent.children.push(this),this.parent._setChildrenIndices(),!0},moveUp:function(){if(!this.parent)return void Kinetic.Util.warn("Node has no parent. moveUp function is ignored.");var a=this.index,b=this.parent.getChildren().length;return b-1>a?(this.parent.children.splice(a,1),this.parent.children.splice(a+1,0,this),this.parent._setChildrenIndices(),!0):!1},moveDown:function(){if(!this.parent)return void Kinetic.Util.warn("Node has no parent. moveDown function is ignored.");var a=this.index;return a>0?(this.parent.children.splice(a,1),this.parent.children.splice(a-1,0,this),this.parent._setChildrenIndices(),!0):!1},moveToBottom:function(){if(!this.parent)return void Kinetic.Util.warn("Node has no parent. moveToBottom function is ignored.");var a=this.index;return a>0?(this.parent.children.splice(a,1),this.parent.children.unshift(this),this.parent._setChildrenIndices(),!0):!1},setZIndex:function(a){if(!this.parent)return void Kinetic.Util.warn("Node has no parent. zIndex parameter is ignored.");var b=this.index;return this.parent.children.splice(b,1),this.parent.children.splice(a,0,this),this.parent._setChildrenIndices(),this},getAbsoluteOpacity:function(){return this._getCache(a,this._getAbsoluteOpacity)},_getAbsoluteOpacity:function(){var a=this.getOpacity();return this.getParent()&&(a*=this.getParent().getAbsoluteOpacity()),a},moveTo:function(a){return Kinetic.Node.prototype.remove.call(this),a.add(this),this},toObject:function(){var a,b,c,d,e=Kinetic.Util,f={},g=this.getAttrs();f.attrs={};for(a in g)b=g[a],e._isFunction(b)||e._isElement(b)||e._isObject(b)&&e._hasMethods(b)||(c=this[a],delete g[a],d=c?c.call(this):null,g[a]=b,d!==b&&(f.attrs[a]=b));return f.className=this.getClassName(),f},toJSON:function(){return JSON.stringify(this.toObject())},getParent:function(){return this.parent},getLayer:function(){var a=this.getParent();return a?a.getLayer():null},getStage:function(){return this._getCache(q,this._getStage)},_getStage:function(){var a=this.getParent();return a?a.getStage():void 0},fire:function(a,b,c){return c?this._fireAndBubble(a,b||{}):this._fire(a,b||{}),this},getAbsoluteTransform:function(a){return a?this._getAbsoluteTransform(a):this._getCache(b,this._getAbsoluteTransform)},_getAbsoluteTransform:function(a){var b,c,d=new Kinetic.Transform;return this._eachAncestorReverse(function(a){b=a.transformsEnabled(),c=a.getTransform(),"all"===b?d.multiply(c):"position"===b&&d.translate(a.x(),a.y())},a),d},getTransform:function(){return this._getCache(r,this._getTransform)},_getTransform:function(){var a=new Kinetic.Transform,b=this.getX(),c=this.getY(),d=Kinetic.getAngle(this.getRotation()),e=this.getScaleX(),f=this.getScaleY(),g=this.getSkewX(),h=this.getSkewY(),i=this.getOffsetX(),j=this.getOffsetY();return(0!==b||0!==c)&&a.translate(b,c),0!==d&&a.rotate(d),(0!==g||0!==h)&&a.skew(g,h),(1!==e||1!==f)&&a.scale(e,f),(0!==i||0!==j)&&a.translate(-1*i,-1*j),a},clone:function(a){var b,c,d,e,f,g=this.getClassName(),h=Kinetic.Util.cloneObject(this.attrs);for(var j in u){var k=u[j];delete h[k]}for(b in a)h[b]=a[b];var l=new Kinetic[g](h);for(b in this.eventListeners)for(c=this.eventListeners[b],d=c.length,e=0;d>e;e++)f=c[e],f.name.indexOf(i)<0&&(l.eventListeners[b]||(l.eventListeners[b]=[]),l.eventListeners[b].push(f));return l},toDataURL:function(a){a=a||{};var b=a.mimeType||null,c=a.quality||null,d=this.getStage(),e=a.x||0,f=a.y||0,g=new Kinetic.SceneCanvas({width:a.width||this.getWidth()||(d?d.getWidth():0),height:a.height||this.getHeight()||(d?d.getHeight():0),pixelRatio:1}),h=g.getContext();return h.save(),(e||f)&&h.translate(-1*e,-1*f),this.drawScene(g),h.restore(),g.toDataURL(b,c)},toImage:function(a){Kinetic.Util._getImage(this.toDataURL(a),function(b){a.callback(b)})},setSize:function(a){return this.setWidth(a.width),this.setHeight(a.height),this},getSize:function(){return{width:this.getWidth(),height:this.getHeight()}},getWidth:function(){return this.attrs.width||0},getHeight:function(){return this.attrs.height||0},getClassName:function(){return this.className||this.nodeType},getType:function(){return this.nodeType},getDragDistance:function(){return void 0!==this.attrs.dragDistance?this.attrs.dragDistance:this.parent?this.parent.getDragDistance():Kinetic.dragDistance},_get:function(a){return this.nodeType===a?[this]:[]},_off:function(a,b){var c,d,e=this.eventListeners[a];for(c=0;c<e.length;c++)if(d=e[c].name,!("kinetic"===d&&"kinetic"!==b||b&&d!==b)){if(e.splice(c,1),0===e.length){delete this.eventListeners[a];break}c--}},_fireChangeEvent:function(a,b,d){this._fire(a+c,{oldVal:b,newVal:d})},setId:function(a){var b=this.getId();return Kinetic._removeId(b),Kinetic._addId(this,a),this._setAttr(h,a),this
},setName:function(a){var b=this.getName();return Kinetic._removeName(b,this._id),Kinetic._addName(this,a),this._setAttr(m,a),this},setAttr:function(){var a=Array.prototype.slice.call(arguments),b=a[0],c=a[1],d=n+Kinetic.Util._capitalize(b),e=this[d];return Kinetic.Util._isFunction(e)?e.call(this,c):this._setAttr(b,c),this},_setAttr:function(a,b){var c;void 0!==b&&(c=this.attrs[a],this.attrs[a]=b,this._fireChangeEvent(a,c,b))},_setComponentAttr:function(a,b,c){var d;void 0!==c&&(d=this.attrs[a],d||(this.attrs[a]=this.getAttr(a)),this.attrs[a][b]=c,this._fireChangeEvent(a,d,c))},_fireAndBubble:function(a,b,c){var d=!0;b&&this.nodeType===o&&(b.target=this),a===k&&c&&this._id===c._id?d=!1:a===l&&c&&this._id===c._id&&(d=!1),d&&(this._fire(a,b),b&&!b.cancelBubble&&this.parent&&(c&&c.parent?this._fireAndBubble.call(this.parent,a,b,c.parent):this._fireAndBubble.call(this.parent,a,b)))},_fire:function(a,b){var c,d=this.eventListeners[a];if(b.type=a,d)for(c=0;c<d.length;c++)d[c].handler.call(this,b)},draw:function(){return this.drawScene(),this.drawHit(),this}}),Kinetic.Node.create=function(a,b){return this._createNode(JSON.parse(a),b)},Kinetic.Node._createNode=function(a,b){var c,d,e,f=Kinetic.Node.prototype.getClassName.call(a),g=a.children;if(b&&(a.attrs.container=b),c=new Kinetic[f](a.attrs),g)for(d=g.length,e=0;d>e;e++)c.add(this._createNode(g[e]));return c},Kinetic.Factory.addOverloadedGetterSetter(Kinetic.Node,"position"),Kinetic.Factory.addGetterSetter(Kinetic.Node,"x",0),Kinetic.Factory.addGetterSetter(Kinetic.Node,"y",0),Kinetic.Factory.addGetterSetter(Kinetic.Node,"opacity",1),Kinetic.Factory.addGetter(Kinetic.Node,"name"),Kinetic.Factory.addOverloadedGetterSetter(Kinetic.Node,"name"),Kinetic.Factory.addGetter(Kinetic.Node,"id"),Kinetic.Factory.addOverloadedGetterSetter(Kinetic.Node,"id"),Kinetic.Factory.addGetterSetter(Kinetic.Node,"rotation",0),Kinetic.Factory.addComponentsGetterSetter(Kinetic.Node,"scale",["x","y"]),Kinetic.Factory.addGetterSetter(Kinetic.Node,"scaleX",1),Kinetic.Factory.addGetterSetter(Kinetic.Node,"scaleY",1),Kinetic.Factory.addComponentsGetterSetter(Kinetic.Node,"skew",["x","y"]),Kinetic.Factory.addGetterSetter(Kinetic.Node,"skewX",0),Kinetic.Factory.addGetterSetter(Kinetic.Node,"skewY",0),Kinetic.Factory.addComponentsGetterSetter(Kinetic.Node,"offset",["x","y"]),Kinetic.Factory.addGetterSetter(Kinetic.Node,"offsetX",0),Kinetic.Factory.addGetterSetter(Kinetic.Node,"offsetY",0),Kinetic.Factory.addSetter(Kinetic.Node,"dragDistance"),Kinetic.Factory.addOverloadedGetterSetter(Kinetic.Node,"dragDistance"),Kinetic.Factory.addSetter(Kinetic.Node,"width",0),Kinetic.Factory.addOverloadedGetterSetter(Kinetic.Node,"width"),Kinetic.Factory.addSetter(Kinetic.Node,"height",0),Kinetic.Factory.addOverloadedGetterSetter(Kinetic.Node,"height"),Kinetic.Factory.addGetterSetter(Kinetic.Node,"listening","inherit"),Kinetic.Factory.addGetterSetter(Kinetic.Node,"filters",void 0,function(a){return this._filterUpToDate=!1,a}),Kinetic.Factory.addGetterSetter(Kinetic.Node,"visible","inherit"),Kinetic.Factory.addGetterSetter(Kinetic.Node,"transformsEnabled","all"),Kinetic.Factory.addOverloadedGetterSetter(Kinetic.Node,"size"),Kinetic.Factory.backCompat(Kinetic.Node,{rotateDeg:"rotate",setRotationDeg:"setRotation",getRotationDeg:"getRotation"}),Kinetic.Collection.mapMethods(Kinetic.Node)}(),function(){Kinetic.Filters.Grayscale=function(a){var b,c,d=a.data,e=d.length;for(b=0;e>b;b+=4)c=.34*d[b]+.5*d[b+1]+.16*d[b+2],d[b]=c,d[b+1]=c,d[b+2]=c}}(),function(){Kinetic.Filters.Brighten=function(a){var b,c=255*this.brightness(),d=a.data,e=d.length;for(b=0;e>b;b+=4)d[b]+=c,d[b+1]+=c,d[b+2]+=c},Kinetic.Factory.addGetterSetter(Kinetic.Node,"brightness",0,null,Kinetic.Factory.afterSetFilter)}(),function(){Kinetic.Filters.Invert=function(a){var b,c=a.data,d=c.length;for(b=0;d>b;b+=4)c[b]=255-c[b],c[b+1]=255-c[b+1],c[b+2]=255-c[b+2]}}(),function(){function a(){this.r=0,this.g=0,this.b=0,this.a=0,this.next=null}function b(b,e){var f,g,h,i,j,k,l,m,n,o,p,q,r,s,t,u,v,w,x,y,z,A,B,C,D=b.data,E=b.width,F=b.height,G=e+e+1,H=E-1,I=F-1,J=e+1,K=J*(J+1)/2,L=new a,M=null,N=L,O=null,P=null,Q=c[e],R=d[e];for(h=1;G>h;h++)N=N.next=new a,h==J&&(M=N);for(N.next=L,l=k=0,g=0;F>g;g++){for(u=v=w=x=m=n=o=p=0,q=J*(y=D[k]),r=J*(z=D[k+1]),s=J*(A=D[k+2]),t=J*(B=D[k+3]),m+=K*y,n+=K*z,o+=K*A,p+=K*B,N=L,h=0;J>h;h++)N.r=y,N.g=z,N.b=A,N.a=B,N=N.next;for(h=1;J>h;h++)i=k+((h>H?H:h)<<2),m+=(N.r=y=D[i])*(C=J-h),n+=(N.g=z=D[i+1])*C,o+=(N.b=A=D[i+2])*C,p+=(N.a=B=D[i+3])*C,u+=y,v+=z,w+=A,x+=B,N=N.next;for(O=L,P=M,f=0;E>f;f++)D[k+3]=B=p*Q>>R,0!==B?(B=255/B,D[k]=(m*Q>>R)*B,D[k+1]=(n*Q>>R)*B,D[k+2]=(o*Q>>R)*B):D[k]=D[k+1]=D[k+2]=0,m-=q,n-=r,o-=s,p-=t,q-=O.r,r-=O.g,s-=O.b,t-=O.a,i=l+((i=f+e+1)<H?i:H)<<2,u+=O.r=D[i],v+=O.g=D[i+1],w+=O.b=D[i+2],x+=O.a=D[i+3],m+=u,n+=v,o+=w,p+=x,O=O.next,q+=y=P.r,r+=z=P.g,s+=A=P.b,t+=B=P.a,u-=y,v-=z,w-=A,x-=B,P=P.next,k+=4;l+=E}for(f=0;E>f;f++){for(v=w=x=u=n=o=p=m=0,k=f<<2,q=J*(y=D[k]),r=J*(z=D[k+1]),s=J*(A=D[k+2]),t=J*(B=D[k+3]),m+=K*y,n+=K*z,o+=K*A,p+=K*B,N=L,h=0;J>h;h++)N.r=y,N.g=z,N.b=A,N.a=B,N=N.next;for(j=E,h=1;e>=h;h++)k=j+f<<2,m+=(N.r=y=D[k])*(C=J-h),n+=(N.g=z=D[k+1])*C,o+=(N.b=A=D[k+2])*C,p+=(N.a=B=D[k+3])*C,u+=y,v+=z,w+=A,x+=B,N=N.next,I>h&&(j+=E);for(k=f,O=L,P=M,g=0;F>g;g++)i=k<<2,D[i+3]=B=p*Q>>R,B>0?(B=255/B,D[i]=(m*Q>>R)*B,D[i+1]=(n*Q>>R)*B,D[i+2]=(o*Q>>R)*B):D[i]=D[i+1]=D[i+2]=0,m-=q,n-=r,o-=s,p-=t,q-=O.r,r-=O.g,s-=O.b,t-=O.a,i=f+((i=g+J)<I?i:I)*E<<2,m+=u+=O.r=D[i],n+=v+=O.g=D[i+1],o+=w+=O.b=D[i+2],p+=x+=O.a=D[i+3],O=O.next,q+=y=P.r,r+=z=P.g,s+=A=P.b,t+=B=P.a,u-=y,v-=z,w-=A,x-=B,P=P.next,k+=E}}var c=[512,512,456,512,328,456,335,512,405,328,271,456,388,335,292,512,454,405,364,328,298,271,496,456,420,388,360,335,312,292,273,512,482,454,428,405,383,364,345,328,312,298,284,271,259,496,475,456,437,420,404,388,374,360,347,335,323,312,302,292,282,273,265,512,497,482,468,454,441,428,417,405,394,383,373,364,354,345,337,328,320,312,305,298,291,284,278,271,265,259,507,496,485,475,465,456,446,437,428,420,412,404,396,388,381,374,367,360,354,347,341,335,329,323,318,312,307,302,297,292,287,282,278,273,269,265,261,512,505,497,489,482,475,468,461,454,447,441,435,428,422,417,411,405,399,394,389,383,378,373,368,364,359,354,350,345,341,337,332,328,324,320,316,312,309,305,301,298,294,291,287,284,281,278,274,271,268,265,262,259,257,507,501,496,491,485,480,475,470,465,460,456,451,446,442,437,433,428,424,420,416,412,408,404,400,396,392,388,385,381,377,374,370,367,363,360,357,354,350,347,344,341,338,335,332,329,326,323,320,318,315,312,310,307,304,302,299,297,294,292,289,287,285,282,280,278,275,273,271,269,267,265,263,261,259],d=[9,11,12,13,13,14,14,15,15,15,15,16,16,16,16,17,17,17,17,17,17,17,18,18,18,18,18,18,18,18,18,19,19,19,19,19,19,19,19,19,19,19,19,19,19,20,20,20,20,20,20,20,20,20,20,20,20,20,20,20,20,20,20,21,21,21,21,21,21,21,21,21,21,21,21,21,21,21,21,21,21,21,21,21,21,21,21,21,21,21,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,22,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,23,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24,24];Kinetic.Filters.Blur=function(a){var c=Math.round(this.blurRadius());c>0&&b(a,c)},Kinetic.Factory.addGetterSetter(Kinetic.Node,"blurRadius",0,null,Kinetic.Factory.afterSetFilter)}(),function(){function a(a,b,c){var d=4*(c*a.width+b),e=[];return e.push(a.data[d++],a.data[d++],a.data[d++],a.data[d++]),e}function b(a,b){return Math.sqrt(Math.pow(a[0]-b[0],2)+Math.pow(a[1]-b[1],2)+Math.pow(a[2]-b[2],2))}function c(a){for(var b=[0,0,0],c=0;c<a.length;c++)b[0]+=a[c][0],b[1]+=a[c][1],b[2]+=a[c][2];return b[0]/=a.length,b[1]/=a.length,b[2]/=a.length,b}function d(d,e){var f=a(d,0,0),g=a(d,d.width-1,0),h=a(d,0,d.height-1),i=a(d,d.width-1,d.height-1),j=e||10;if(b(f,g)<j&&b(g,i)<j&&b(i,h)<j&&b(h,f)<j){for(var k=c([g,f,i,h]),l=[],m=0;m<d.width*d.height;m++){var n=b(k,[d.data[4*m],d.data[4*m+1],d.data[4*m+2]]);l[m]=j>n?0:255}return l}}function e(a,b){for(var c=0;c<a.width*a.height;c++)a.data[4*c+3]=b[c]}function f(a,b,c){for(var d=[1,1,1,1,0,1,1,1,1],e=Math.round(Math.sqrt(d.length)),f=Math.floor(e/2),g=[],h=0;c>h;h++)for(var i=0;b>i;i++){for(var j=h*b+i,k=0,l=0;e>l;l++)for(var m=0;e>m;m++){var n=h+l-f,o=i+m-f;if(n>=0&&c>n&&o>=0&&b>o){var p=n*b+o,q=d[l*e+m];k+=a[p]*q}}g[j]=2040===k?255:0}return g}function g(a,b,c){for(var d=[1,1,1,1,1,1,1,1,1],e=Math.round(Math.sqrt(d.length)),f=Math.floor(e/2),g=[],h=0;c>h;h++)for(var i=0;b>i;i++){for(var j=h*b+i,k=0,l=0;e>l;l++)for(var m=0;e>m;m++){var n=h+l-f,o=i+m-f;if(n>=0&&c>n&&o>=0&&b>o){var p=n*b+o,q=d[l*e+m];k+=a[p]*q}}g[j]=k>=1020?255:0}return g}function h(a,b,c){for(var d=[1/9,1/9,1/9,1/9,1/9,1/9,1/9,1/9,1/9],e=Math.round(Math.sqrt(d.length)),f=Math.floor(e/2),g=[],h=0;c>h;h++)for(var i=0;b>i;i++){for(var j=h*b+i,k=0,l=0;e>l;l++)for(var m=0;e>m;m++){var n=h+l-f,o=i+m-f;if(n>=0&&c>n&&o>=0&&b>o){var p=n*b+o,q=d[l*e+m];k+=a[p]*q}}g[j]=k}return g}Kinetic.Filters.Mask=function(a){var b=this.threshold(),c=d(a,b);return c&&(c=f(c,a.width,a.height),c=g(c,a.width,a.height),c=h(c,a.width,a.height),e(a,c)),a},Kinetic.Factory.addGetterSetter(Kinetic.Node,"threshold",0,null,Kinetic.Factory.afterSetFilter)}(),function(){Kinetic.Filters.RGB=function(a){var b,c,d=a.data,e=d.length,f=this.red(),g=this.green(),h=this.blue();for(b=0;e>b;b+=4)c=(.34*d[b]+.5*d[b+1]+.16*d[b+2])/255,d[b]=c*f,d[b+1]=c*g,d[b+2]=c*h,d[b+3]=d[b+3]},Kinetic.Factory.addGetterSetter(Kinetic.Node,"red",0,function(a){return this._filterUpToDate=!1,a>255?255:0>a?0:Math.round(a)}),Kinetic.Factory.addGetterSetter(Kinetic.Node,"green",0,function(a){return this._filterUpToDate=!1,a>255?255:0>a?0:Math.round(a)}),Kinetic.Factory.addGetterSetter(Kinetic.Node,"blue",0,Kinetic.Validators.RGBComponent,Kinetic.Factory.afterSetFilter)}(),function(){Kinetic.Filters.HSV=function(a){var b,c,d,e,f,g=a.data,h=g.length,i=Math.pow(2,this.value()),j=Math.pow(2,this.saturation()),k=Math.abs(this.hue()+360)%360,l=i*j*Math.cos(k*Math.PI/180),m=i*j*Math.sin(k*Math.PI/180),n=.299*i+.701*l+.167*m,o=.587*i-.587*l+.33*m,p=.114*i-.114*l-.497*m,q=.299*i-.299*l-.328*m,r=.587*i+.413*l+.035*m,s=.114*i-.114*l+.293*m,t=.299*i-.3*l+1.25*m,u=.587*i-.586*l-1.05*m,v=.114*i+.886*l-.2*m;for(b=0;h>b;b+=4)c=g[b+0],d=g[b+1],e=g[b+2],f=g[b+3],g[b+0]=n*c+o*d+p*e,g[b+1]=q*c+r*d+s*e,g[b+2]=t*c+u*d+v*e,g[b+3]=f},Kinetic.Factory.addGetterSetter(Kinetic.Node,"hue",0,null,Kinetic.Factory.afterSetFilter),Kinetic.Factory.addGetterSetter(Kinetic.Node,"saturation",0,null,Kinetic.Factory.afterSetFilter),Kinetic.Factory.addGetterSetter(Kinetic.Node,"value",0,null,Kinetic.Factory.afterSetFilter)}(),function(){Kinetic.Factory.addGetterSetter(Kinetic.Node,"hue",0,null,Kinetic.Factory.afterSetFilter),Kinetic.Factory.addGetterSetter(Kinetic.Node,"saturation",0,null,Kinetic.Factory.afterSetFilter),Kinetic.Factory.addGetterSetter(Kinetic.Node,"luminance",0,null,Kinetic.Factory.afterSetFilter),Kinetic.Filters.HSL=function(a){var b,c,d,e,f,g=a.data,h=g.length,i=1,j=Math.pow(2,this.saturation()),k=Math.abs(this.hue()+360)%360,l=127*this.luminance(),m=i*j*Math.cos(k*Math.PI/180),n=i*j*Math.sin(k*Math.PI/180),o=.299*i+.701*m+.167*n,p=.587*i-.587*m+.33*n,q=.114*i-.114*m-.497*n,r=.299*i-.299*m-.328*n,s=.587*i+.413*m+.035*n,t=.114*i-.114*m+.293*n,u=.299*i-.3*m+1.25*n,v=.587*i-.586*m-1.05*n,w=.114*i+.886*m-.2*n;for(b=0;h>b;b+=4)c=g[b+0],d=g[b+1],e=g[b+2],f=g[b+3],g[b+0]=o*c+p*d+q*e+l,g[b+1]=r*c+s*d+t*e+l,g[b+2]=u*c+v*d+w*e+l,g[b+3]=f}}(),function(){Kinetic.Filters.Emboss=function(a){var b=10*this.embossStrength(),c=255*this.embossWhiteLevel(),d=this.embossDirection(),e=this.embossBlend(),f=0,g=0,h=a.data,i=a.width,j=a.height,k=4*i,l=j;switch(d){case"top-left":f=-1,g=-1;break;case"top":f=-1,g=0;break;case"top-right":f=-1,g=1;break;case"right":f=0,g=1;break;case"bottom-right":f=1,g=1;break;case"bottom":f=1,g=0;break;case"bottom-left":f=1,g=-1;break;case"left":f=0,g=-1}do{var m=(l-1)*k,n=f;1>l+n&&(n=0),l+n>j&&(n=0);var o=(l-1+n)*i*4,p=i;do{var q=m+4*(p-1),r=g;1>p+r&&(r=0),p+r>i&&(r=0);var s=o+4*(p-1+r),t=h[q]-h[s],u=h[q+1]-h[s+1],v=h[q+2]-h[s+2],w=t,x=w>0?w:-w,y=u>0?u:-u,z=v>0?v:-v;if(y>x&&(w=u),z>x&&(w=v),w*=b,e){var A=h[q]+w,B=h[q+1]+w,C=h[q+2]+w;h[q]=A>255?255:0>A?0:A,h[q+1]=B>255?255:0>B?0:B,h[q+2]=C>255?255:0>C?0:C}else{var D=c-w;0>D?D=0:D>255&&(D=255),h[q]=h[q+1]=h[q+2]=D}}while(--p)}while(--l)},Kinetic.Factory.addGetterSetter(Kinetic.Node,"embossStrength",.5,null,Kinetic.Factory.afterSetFilter),Kinetic.Factory.addGetterSetter(Kinetic.Node,"embossWhiteLevel",.5,null,Kinetic.Factory.afterSetFilter),Kinetic.Factory.addGetterSetter(Kinetic.Node,"embossDirection","top-left",null,Kinetic.Factory.afterSetFilter),Kinetic.Factory.addGetterSetter(Kinetic.Node,"embossBlend",!1,null,Kinetic.Factory.afterSetFilter)}(),function(){function a(a,b,c,d,e){var f,g=c-b,h=e-d;return 0===g?d+h/2:0===h?d:(f=(a-b)/g,f=h*f+d)}Kinetic.Filters.Enhance=function(b){var c,d,e,f,g=b.data,h=g.length,i=g[0],j=i,k=g[1],l=k,m=g[2],n=m,o=g[3],p=o,q=this.enhance();if(0!==q){for(f=0;h>f;f+=4)c=g[f+0],i>c?i=c:c>j&&(j=c),d=g[f+1],k>d?k=d:d>l&&(l=d),e=g[f+2],m>e?m=e:e>n&&(n=e);j===i&&(j=255,i=0),l===k&&(l=255,k=0),n===m&&(n=255,m=0),p===o&&(p=255,o=0);var r,s,t,u,v,w,x,y,z,A,B,C;for(q>0?(s=j+q*(255-j),t=i-q*(i-0),v=l+q*(255-l),w=k-q*(k-0),y=n+q*(255-n),C=m-q*(m-0),B=p+q*(255-p),z=o-q*(o-0)):(r=.5*(j+i),s=j+q*(j-r),t=i+q*(i-r),u=.5*(l+k),v=l+q*(l-u),w=k+q*(k-u),x=.5*(n+m),y=n+q*(n-x),C=m+q*(m-x),A=.5*(p+o),B=p+q*(p-A),z=o+q*(o-A)),f=0;h>f;f+=4)g[f+0]=a(g[f+0],i,j,t,s),g[f+1]=a(g[f+1],k,l,w,v),g[f+2]=a(g[f+2],m,n,C,y)}},Kinetic.Factory.addGetterSetter(Kinetic.Node,"enhance",0,null,Kinetic.Factory.afterSetFilter)}(),function(){Kinetic.Filters.Posterize=function(a){var b,c=Math.round(254*this.levels())+1,d=a.data,e=d.length,f=255/c;for(b=0;e>b;b+=1)d[b]=Math.floor(d[b]/f)*f},Kinetic.Factory.addGetterSetter(Kinetic.Node,"levels",.5,null,Kinetic.Factory.afterSetFilter)}(),function(){Kinetic.Filters.Noise=function(a){var b,c=255*this.noise(),d=a.data,e=d.length,f=c/2;for(b=0;e>b;b+=4)d[b+0]+=f-2*f*Math.random(),d[b+1]+=f-2*f*Math.random(),d[b+2]+=f-2*f*Math.random()},Kinetic.Factory.addGetterSetter(Kinetic.Node,"noise",.2,null,Kinetic.Factory.afterSetFilter)}(),function(){Kinetic.Filters.Pixelate=function(a){var b,c,d,e,f,g,h,i,j,k,l,m,n,o,p=Math.ceil(this.pixelSize()),q=a.width,r=a.height,s=Math.ceil(q/p),t=Math.ceil(r/p);for(a=a.data,m=0;s>m;m+=1)for(n=0;t>n;n+=1){for(e=0,f=0,g=0,h=0,i=m*p,j=i+p,k=n*p,l=k+p,o=0,b=i;j>b;b+=1)if(!(b>=q))for(c=k;l>c;c+=1)c>=r||(d=4*(q*c+b),e+=a[d+0],f+=a[d+1],g+=a[d+2],h+=a[d+3],o+=1);for(e/=o,f/=o,g/=o,b=i;j>b;b+=1)if(!(b>=q))for(c=k;l>c;c+=1)c>=r||(d=4*(q*c+b),a[d+0]=e,a[d+1]=f,a[d+2]=g,a[d+3]=h)}},Kinetic.Factory.addGetterSetter(Kinetic.Node,"pixelSize",8,null,Kinetic.Factory.afterSetFilter)}(),function(){Kinetic.Filters.Threshold=function(a){var b,c=255*this.threshold(),d=a.data,e=d.length;for(b=0;e>b;b+=1)d[b]=d[b]<c?0:255},Kinetic.Factory.addGetterSetter(Kinetic.Node,"threshold",.5,null,Kinetic.Factory.afterSetFilter)}(),function(){Kinetic.Filters.Sepia=function(a){var b,c,d,e,f,g,h,i,j,k=a.data,l=a.width,m=a.height,n=4*l;do{b=(m-1)*n,c=l;do d=b+4*(c-1),e=k[d],f=k[d+1],g=k[d+2],h=.393*e+.769*f+.189*g,i=.349*e+.686*f+.168*g,j=.272*e+.534*f+.131*g,k[d]=h>255?255:h,k[d+1]=i>255?255:i,k[d+2]=j>255?255:j,k[d+3]=k[d+3];while(--c)}while(--m)}}(),function(){Kinetic.Filters.Solarize=function(a){var b=a.data,c=a.width,d=a.height,e=4*c,f=d;do{var g=(f-1)*e,h=c;do{var i=g+4*(h-1),j=b[i],k=b[i+1],l=b[i+2];j>127&&(j=255-j),k>127&&(k=255-k),l>127&&(l=255-l),b[i]=j,b[i+1]=k,b[i+2]=l}while(--h)}while(--f)}}(),function(){var a=function(a,b,c){var d,e,f,g,h=a.data,i=b.data,j=a.width,k=a.height,l=c.polarCenterX||j/2,m=c.polarCenterY||k/2,n=0,o=0,p=0,q=0,r=Math.sqrt(l*l+m*m);e=j-l,f=k-m,g=Math.sqrt(e*e+f*f),r=g>r?g:r;var s,t,u,v,w=k,x=j,y=360/x*Math.PI/180;for(t=0;x>t;t+=1)for(u=Math.sin(t*y),v=Math.cos(t*y),s=0;w>s;s+=1)e=Math.floor(l+r*s/w*v),f=Math.floor(m+r*s/w*u),d=4*(f*j+e),n=h[d+0],o=h[d+1],p=h[d+2],q=h[d+3],d=4*(t+s*j),i[d+0]=n,i[d+1]=o,i[d+2]=p,i[d+3]=q},b=function(a,b,c){var d,e,f,g,h,i,j=a.data,k=b.data,l=a.width,m=a.height,n=c.polarCenterX||l/2,o=c.polarCenterY||m/2,p=0,q=0,r=0,s=0,t=Math.sqrt(n*n+o*o);e=l-n,f=m-o,i=Math.sqrt(e*e+f*f),t=i>t?i:t;var u,v,w,x,y=m,z=l,A=c.polarRotation||0;for(e=0;l>e;e+=1)for(f=0;m>f;f+=1)g=e-n,h=f-o,u=Math.sqrt(g*g+h*h)*y/t,v=(180*Math.atan2(h,g)/Math.PI+360+A)%360,v=v*z/360,w=Math.floor(v),x=Math.floor(u),d=4*(x*l+w),p=j[d+0],q=j[d+1],r=j[d+2],s=j[d+3],d=4*(f*l+e),k[d+0]=p,k[d+1]=q,k[d+2]=r,k[d+3]=s},c=Kinetic.Util.createCanvasElement();Kinetic.Filters.Kaleidoscope=function(d){var e,f,g,h,i,j,k,l,m,n,o=d.width,p=d.height,q=Math.round(this.kaleidoscopePower()),r=Math.round(this.kaleidoscopeAngle()),s=Math.floor(o*(r%360)/360);if(!(1>q)){c.width=o,c.height=p;var t=c.getContext("2d").getImageData(0,0,o,p);a(d,t,{polarCenterX:o/2,polarCenterY:p/2});for(var u=o/Math.pow(2,q);8>=u;)u=2*u,q-=1;u=Math.ceil(u);var v=u,w=0,x=v,y=1;for(s+u>o&&(w=v,x=0,y=-1),f=0;p>f;f+=1)for(e=w;e!==x;e+=y)g=Math.round(e+s)%o,m=4*(o*f+g),i=t.data[m+0],j=t.data[m+1],k=t.data[m+2],l=t.data[m+3],n=4*(o*f+e),t.data[n+0]=i,t.data[n+1]=j,t.data[n+2]=k,t.data[n+3]=l;for(f=0;p>f;f+=1)for(v=Math.floor(u),h=0;q>h;h+=1){for(e=0;v+1>e;e+=1)m=4*(o*f+e),i=t.data[m+0],j=t.data[m+1],k=t.data[m+2],l=t.data[m+3],n=4*(o*f+2*v-e-1),t.data[n+0]=i,t.data[n+1]=j,t.data[n+2]=k,t.data[n+3]=l;v*=2}b(t,d,{polarRotation:0})}},Kinetic.Factory.addGetterSetter(Kinetic.Node,"kaleidoscopePower",2,null,Kinetic.Factory.afterSetFilter),Kinetic.Factory.addGetterSetter(Kinetic.Node,"kaleidoscopeAngle",0,null,Kinetic.Factory.afterSetFilter)}(),function(){function a(a){Kinetic.root.setTimeout(a,1e3/60)}function b(){return e.apply(Kinetic.root,arguments)}var c=500,d=function(){return Kinetic.root.performance&&Kinetic.root.performance.now?function(){return Kinetic.root.performance.now()}:function(){return(new Date).getTime()}}(),e=function(){return Kinetic.root.requestAnimationFrame||Kinetic.root.webkitRequestAnimationFrame||Kinetic.root.mozRequestAnimationFrame||Kinetic.root.oRequestAnimationFrame||Kinetic.root.msRequestAnimationFrame||a}();Kinetic.Animation=function(a,b){var c=Kinetic.Animation;this.func=a,this.setLayers(b),this.id=c.animIdCounter++,this.frame={time:0,timeDiff:0,lastTime:d()}},Kinetic.Animation.prototype={setLayers:function(a){var b=[];b=a?a.length>0?a:[a]:[],this.layers=b},getLayers:function(){return this.layers},addLayer:function(a){var b,c,d=this.layers;if(d){for(b=d.length,c=0;b>c;c++)if(d[c]._id===a._id)return!1}else this.layers=[];return this.layers.push(a),!0},isRunning:function(){var a,b=Kinetic.Animation,c=b.animations,d=c.length;for(a=0;d>a;a++)if(c[a].id===this.id)return!0;return!1},start:function(){var a=Kinetic.Animation;this.stop(),this.frame.timeDiff=0,this.frame.lastTime=d(),a._addAnimation(this)},stop:function(){Kinetic.Animation._removeAnimation(this)},_updateFrameObject:function(a){this.frame.timeDiff=a-this.frame.lastTime,this.frame.lastTime=a,this.frame.time+=this.frame.timeDiff,this.frame.frameRate=1e3/this.frame.timeDiff}},Kinetic.Animation.animations=[],Kinetic.Animation.animIdCounter=0,Kinetic.Animation.animRunning=!1,Kinetic.Animation._addAnimation=function(a){this.animations.push(a),this._handleAnimation()},Kinetic.Animation._removeAnimation=function(a){var b,c=a.id,d=this.animations,e=d.length;for(b=0;e>b;b++)if(d[b].id===c){this.animations.splice(b,1);break}},Kinetic.Animation._runFrames=function(){var a,b,c,e,f,g,h,i,j={},k=this.animations;for(e=0;e<k.length;e++){for(a=k[e],b=a.layers,c=a.func,a._updateFrameObject(d()),g=b.length,f=0;g>f;f++)h=b[f],void 0!==h._id&&(j[h._id]=h);c&&c.call(a,a.frame)}for(i in j)j[i].draw()},Kinetic.Animation._animationLoop=function(){var a=Kinetic.Animation;a.animations.length?(b(a._animationLoop),a._runFrames()):a.animRunning=!1},Kinetic.Animation._handleAnimation=function(){var a=this;this.animRunning||(this.animRunning=!0,a._animationLoop())};var f=Kinetic.Node.prototype.moveTo;Kinetic.Node.prototype.moveTo=function(a){f.call(this,a)},Kinetic.Layer.prototype.batchDraw=function(){var a=this,b=Kinetic.Animation;this.batchAnim||(this.batchAnim=new b(function(){a.lastBatchDrawTime&&d()-a.lastBatchDrawTime>c&&a.batchAnim.stop()},this)),this.lastBatchDrawTime=d(),this.batchAnim.isRunning()||(this.draw(),this.batchAnim.start())},Kinetic.Stage.prototype.batchDraw=function(){this.getChildren().each(function(a){a.batchDraw()})}}((1,eval)("this")),function(){var a={node:1,duration:1,easing:1,onFinish:1,yoyo:1},b=1,c=2,d=3,e=0;Kinetic.Tween=function(b){var c,d=this,g=b.node,h=g._id,i=b.duration||1,j=b.easing||Kinetic.Easings.Linear,k=!!b.yoyo;this.node=g,this._id=e++,this.anim=new Kinetic.Animation(function(){d.tween.onEnterFrame()},g.getLayer()),this.tween=new f(c,function(a){d._tweenFunc(a)},j,0,1,1e3*i,k),this._addListeners(),Kinetic.Tween.attrs[h]||(Kinetic.Tween.attrs[h]={}),Kinetic.Tween.attrs[h][this._id]||(Kinetic.Tween.attrs[h][this._id]={}),Kinetic.Tween.tweens[h]||(Kinetic.Tween.tweens[h]={});for(c in b)void 0===a[c]&&this._addAttr(c,b[c]);this.reset(),this.onFinish=b.onFinish,this.onReset=b.onReset},Kinetic.Tween.attrs={},Kinetic.Tween.tweens={},Kinetic.Tween.prototype={_addAttr:function(a,b){var c,d,e,f,g,h=this.node,i=h._id;if(e=Kinetic.Tween.tweens[i][a],e&&delete Kinetic.Tween.attrs[i][e][a],c=h.getAttr(a),Kinetic.Util._isArray(b))for(d=[],g=b.length,f=0;g>f;f++)d.push(b[f]-c[f]);else d=b-c;Kinetic.Tween.attrs[i][this._id][a]={start:c,diff:d},Kinetic.Tween.tweens[i][a]=this._id},_tweenFunc:function(a){var b,c,d,e,f,g,h,i=this.node,j=Kinetic.Tween.attrs[i._id][this._id];for(b in j){if(c=j[b],d=c.start,e=c.diff,Kinetic.Util._isArray(d))for(f=[],h=d.length,g=0;h>g;g++)f.push(d[g]+e[g]*a);else f=d+e*a;i.setAttr(b,f)}},_addListeners:function(){var a=this;this.tween.onPlay=function(){a.anim.start()},this.tween.onReverse=function(){a.anim.start()},this.tween.onPause=function(){a.anim.stop()},this.tween.onFinish=function(){a.onFinish&&a.onFinish()},this.tween.onReset=function(){a.onReset&&a.onReset()}},play:function(){return this.tween.play(),this},reverse:function(){return this.tween.reverse(),this},reset:function(){this.node;return this.tween.reset(),this},seek:function(a){this.node;return this.tween.seek(1e3*a),this},pause:function(){return this.tween.pause(),this},finish:function(){this.node;return this.tween.finish(),this},destroy:function(){var a,b=this.node._id,c=this._id,d=Kinetic.Tween.tweens[b];this.pause();for(a in d)delete Kinetic.Tween.tweens[b][a];delete Kinetic.Tween.attrs[b][c]}};var f=function(a,b,c,d,e,f,g){this.prop=a,this.propFunc=b,this.begin=d,this._pos=d,this.duration=f,this._change=0,this.prevPos=0,this.yoyo=g,this._time=0,this._position=0,this._startTime=0,this._finish=0,this.func=c,this._change=e-this.begin,this.pause()};f.prototype={fire:function(a){var b=this[a];b&&b()},setTime:function(a){a>this.duration?this.yoyo?(this._time=this.duration,this.reverse()):this.finish():0>a?this.yoyo?(this._time=0,this.play()):this.reset():(this._time=a,this.update())},getTime:function(){return this._time},setPosition:function(a){this.prevPos=this._pos,this.propFunc(a),this._pos=a},getPosition:function(a){return void 0===a&&(a=this._time),this.func(a,this.begin,this._change,this.duration)},play:function(){this.state=c,this._startTime=this.getTimer()-this._time,this.onEnterFrame(),this.fire("onPlay")},reverse:function(){this.state=d,this._time=this.duration-this._time,this._startTime=this.getTimer()-this._time,this.onEnterFrame(),this.fire("onReverse")},seek:function(a){this.pause(),this._time=a,this.update(),this.fire("onSeek")},reset:function(){this.pause(),this._time=0,this.update(),this.fire("onReset")},finish:function(){this.pause(),this._time=this.duration,this.update(),this.fire("onFinish")},update:function(){this.setPosition(this.getPosition(this._time))},onEnterFrame:function(){var a=this.getTimer()-this._startTime;this.state===c?this.setTime(a):this.state===d&&this.setTime(this.duration-a)},pause:function(){this.state=b,this.fire("onPause")},getTimer:function(){return(new Date).getTime()}},Kinetic.Easings={BackEaseIn:function(a,b,c,d){var e=1.70158;return c*(a/=d)*a*((e+1)*a-e)+b},BackEaseOut:function(a,b,c,d){var e=1.70158;return c*((a=a/d-1)*a*((e+1)*a+e)+1)+b},BackEaseInOut:function(a,b,c,d){var e=1.70158;return(a/=d/2)<1?c/2*a*a*(((e*=1.525)+1)*a-e)+b:c/2*((a-=2)*a*(((e*=1.525)+1)*a+e)+2)+b},ElasticEaseIn:function(a,b,c,d,e,f){var g=0;return 0===a?b:1==(a/=d)?b+c:(f||(f=.3*d),!e||e<Math.abs(c)?(e=c,g=f/4):g=f/(2*Math.PI)*Math.asin(c/e),-(e*Math.pow(2,10*(a-=1))*Math.sin(2*(a*d-g)*Math.PI/f))+b)},ElasticEaseOut:function(a,b,c,d,e,f){var g=0;return 0===a?b:1==(a/=d)?b+c:(f||(f=.3*d),!e||e<Math.abs(c)?(e=c,g=f/4):g=f/(2*Math.PI)*Math.asin(c/e),e*Math.pow(2,-10*a)*Math.sin(2*(a*d-g)*Math.PI/f)+c+b)},ElasticEaseInOut:function(a,b,c,d,e,f){var g=0;return 0===a?b:2==(a/=d/2)?b+c:(f||(f=.3*d*1.5),!e||e<Math.abs(c)?(e=c,g=f/4):g=f/(2*Math.PI)*Math.asin(c/e),1>a?-.5*e*Math.pow(2,10*(a-=1))*Math.sin(2*(a*d-g)*Math.PI/f)+b:e*Math.pow(2,-10*(a-=1))*Math.sin(2*(a*d-g)*Math.PI/f)*.5+c+b)},BounceEaseOut:function(a,b,c,d){return(a/=d)<1/2.75?7.5625*c*a*a+b:2/2.75>a?c*(7.5625*(a-=1.5/2.75)*a+.75)+b:2.5/2.75>a?c*(7.5625*(a-=2.25/2.75)*a+.9375)+b:c*(7.5625*(a-=2.625/2.75)*a+.984375)+b},BounceEaseIn:function(a,b,c,d){return c-Kinetic.Easings.BounceEaseOut(d-a,0,c,d)+b},BounceEaseInOut:function(a,b,c,d){return d/2>a?.5*Kinetic.Easings.BounceEaseIn(2*a,0,c,d)+b:.5*Kinetic.Easings.BounceEaseOut(2*a-d,0,c,d)+.5*c+b},EaseIn:function(a,b,c,d){return c*(a/=d)*a+b},EaseOut:function(a,b,c,d){return-c*(a/=d)*(a-2)+b},EaseInOut:function(a,b,c,d){return(a/=d/2)<1?c/2*a*a+b:-c/2*(--a*(a-2)-1)+b},StrongEaseIn:function(a,b,c,d){return c*(a/=d)*a*a*a*a+b},StrongEaseOut:function(a,b,c,d){return c*((a=a/d-1)*a*a*a*a+1)+b},StrongEaseInOut:function(a,b,c,d){return(a/=d/2)<1?c/2*a*a*a*a*a+b:c/2*((a-=2)*a*a*a*a+2)+b},Linear:function(a,b,c,d){return c*a/d+b}}}(),function(){Kinetic.DD={anim:new Kinetic.Animation,isDragging:!1,offset:{x:0,y:0},node:null,_drag:function(a){var b=Kinetic.DD,c=b.node;if(c){if(!b.isDragging){var d=c.getStage().getPointerPosition(),e=c.dragDistance(),f=Math.max(Math.abs(d.x-b.startPointerPos.x),Math.abs(d.y-b.startPointerPos.y));if(e>f)return}c._setDragPosition(a),b.isDragging||(b.isDragging=!0,c.fire("dragstart",{type:"dragstart",target:c,evt:a},!0)),c.fire("dragmove",{type:"dragmove",target:c,evt:a},!0)}},_endDragBefore:function(a){var b,c,d=Kinetic.DD,e=d.node;e&&(b=e.nodeType,c=e.getLayer(),d.anim.stop(),d.isDragging&&(d.isDragging=!1,Kinetic.listenClickTap=!1,a&&(a.dragEndNode=e)),delete d.node,(c||e).draw())},_endDragAfter:function(a){a=a||{};var b=a.dragEndNode;a&&b&&b.fire("dragend",{type:"dragend",target:b,evt:a},!0)}},Kinetic.Node.prototype.startDrag=function(){var a=Kinetic.DD,b=this.getStage(),c=this.getLayer(),d=b.getPointerPosition(),e=this.getAbsolutePosition();d&&(a.node&&a.node.stopDrag(),a.node=this,a.startPointerPos=d,a.offset.x=d.x-e.x,a.offset.y=d.y-e.y,a.anim.setLayers(c||this.getLayers()),a.anim.start(),this._setDragPosition())},Kinetic.Node.prototype._setDragPosition=function(a){var b=Kinetic.DD,c=this.getStage().getPointerPosition(),d=this.getDragBoundFunc();if(c){var e={x:c.x-b.offset.x,y:c.y-b.offset.y};void 0!==d&&(e=d.call(this,e,a)),this.setAbsolutePosition(e)}},Kinetic.Node.prototype.stopDrag=function(){var a=Kinetic.DD,b={};a._endDragBefore(b),a._endDragAfter(b)},Kinetic.Node.prototype.setDraggable=function(a){this._setAttr("draggable",a),this._dragChange()};var a=Kinetic.Node.prototype.destroy;Kinetic.Node.prototype.destroy=function(){var b=Kinetic.DD;b.node&&b.node._id===this._id&&this.stopDrag(),a.call(this)},Kinetic.Node.prototype.isDragging=function(){var a=Kinetic.DD;return a.node&&a.node._id===this._id&&a.isDragging},Kinetic.Node.prototype._listenDrag=function(){var a=this;this._dragCleanup(),"Stage"===this.getClassName()?this.on("contentMousedown.kinetic contentTouchstart.kinetic",function(b){Kinetic.DD.node||a.startDrag(b)}):this.on("mousedown.kinetic touchstart.kinetic",function(b){Kinetic.DD.node||a.startDrag(b)})},Kinetic.Node.prototype._dragChange=function(){if(this.attrs.draggable)this._listenDrag();else{this._dragCleanup();var a=this.getStage(),b=Kinetic.DD;a&&b.node&&b.node._id===this._id&&b.node.stopDrag()}},Kinetic.Node.prototype._dragCleanup=function(){"Stage"===this.getClassName()?(this.off("contentMousedown.kinetic"),this.off("contentTouchstart.kinetic")):(this.off("mousedown.kinetic"),this.off("touchstart.kinetic"))},Kinetic.Factory.addGetterSetter(Kinetic.Node,"dragBoundFunc"),Kinetic.Factory.addGetter(Kinetic.Node,"draggable",!1),Kinetic.Factory.addOverloadedGetterSetter(Kinetic.Node,"draggable");var b=Kinetic.document.documentElement;b.addEventListener("mouseup",Kinetic.DD._endDragBefore,!0),b.addEventListener("touchend",Kinetic.DD._endDragBefore,!0),b.addEventListener("mouseup",Kinetic.DD._endDragAfter,!1),b.addEventListener("touchend",Kinetic.DD._endDragAfter,!1)}(),function(){Kinetic.Util.addMethods(Kinetic.Container,{__init:function(a){this.children=new Kinetic.Collection,Kinetic.Node.call(this,a)},getChildren:function(a){if(a){var b=new Kinetic.Collection;return this.children.each(function(c){a(c)&&b.push(c)}),b}return this.children},hasChildren:function(){return this.getChildren().length>0},removeChildren:function(){for(var a,b=Kinetic.Collection.toCollection(this.children),c=0;c<b.length;c++)a=b[c],delete a.parent,a.index=0,a.hasChildren()&&a.removeChildren(),a.remove();return b=null,this.children=new Kinetic.Collection,this},destroyChildren:function(){for(var a,b=Kinetic.Collection.toCollection(this.children),c=0;c<b.length;c++)a=b[c],delete a.parent,a.index=0,a.destroy();return b=null,this.children=new Kinetic.Collection,this},add:function(a){if(!(arguments.length>1)){if(a.getParent())return void a.moveTo(this);var b=this.children;return this._validateAdd(a),a.index=b.length,a.parent=this,b.push(a),this._fire("add",{child:a}),this}for(var c=0;c<arguments.length;c++)this.add(arguments[c])},destroy:function(){this.hasChildren()&&this.destroyChildren(),Kinetic.Node.prototype.destroy.call(this)},find:function(a){var b,c,d,e,f,g,h,i=[],j=a.replace(/ /g,"").split(","),k=j.length;for(b=0;k>b;b++)if(d=j[b],"#"===d.charAt(0))f=this._getNodeById(d.slice(1)),f&&i.push(f);else if("."===d.charAt(0))e=this._getNodesByName(d.slice(1)),i=i.concat(e);else for(g=this.getChildren(),h=g.length,c=0;h>c;c++)i=i.concat(g[c]._get(d));return Kinetic.Collection.toCollection(i)},_getNodeById:function(a){var b=Kinetic.ids[a];return void 0!==b&&this.isAncestorOf(b)?b:null},_getNodesByName:function(a){var b=Kinetic.names[a]||[];return this._getDescendants(b)},_get:function(a){for(var b=Kinetic.Node.prototype._get.call(this,a),c=this.getChildren(),d=c.length,e=0;d>e;e++)b=b.concat(c[e]._get(a));return b},toObject:function(){var a=Kinetic.Node.prototype.toObject.call(this);a.children=[];for(var b=this.getChildren(),c=b.length,d=0;c>d;d++){var e=b[d];a.children.push(e.toObject())}return a},_getDescendants:function(a){for(var b=[],c=a.length,d=0;c>d;d++){var e=a[d];this.isAncestorOf(e)&&b.push(e)}return b},isAncestorOf:function(a){for(var b=a.getParent();b;){if(b._id===this._id)return!0;b=b.getParent()}return!1},clone:function(a){var b=Kinetic.Node.prototype.clone.call(this,a);return this.getChildren().each(function(a){b.add(a.clone())}),b},getAllIntersections:function(a){var b=[];return this.find("Shape").each(function(c){c.isVisible()&&c.intersects(a)&&b.push(c)}),b},_setChildrenIndices:function(){this.children.each(function(a,b){a.index=b})},drawScene:function(a,b){var c=this.getLayer(),d=a||c&&c.getCanvas(),e=d&&d.getContext(),f=this._cache.canvas,g=f&&f.scene;return this.isVisible()&&(g?this._drawCachedSceneCanvas(e):this._drawChildren(d,"drawScene",b)),this
},drawHit:function(a,b){var c=this.getLayer(),d=a||c&&c.hitCanvas,e=d&&d.getContext(),f=this._cache.canvas,g=f&&f.hit;return this.shouldDrawHit()&&(g?this._drawCachedHitCanvas(e):this._drawChildren(d,"drawHit",b)),this},_drawChildren:function(a,b,c){var d,e,f=this.getLayer(),g=a&&a.getContext(),h=this.getClipWidth(),i=this.getClipHeight(),j=h&&i;j&&f&&(d=this.getClipX(),e=this.getClipY(),g.save(),f._applyTransform(this,g),g.beginPath(),g.rect(d,e,h,i),g.clip(),g.reset()),this.children.each(function(d){d[b](a,c)}),j&&g.restore()}}),Kinetic.Util.extend(Kinetic.Container,Kinetic.Node),Kinetic.Container.prototype.get=Kinetic.Container.prototype.find,Kinetic.Factory.addComponentsGetterSetter(Kinetic.Container,"clip",["x","y","width","height"]),Kinetic.Factory.addGetterSetter(Kinetic.Container,"clipX"),Kinetic.Factory.addGetterSetter(Kinetic.Container,"clipY"),Kinetic.Factory.addGetterSetter(Kinetic.Container,"clipWidth"),Kinetic.Factory.addGetterSetter(Kinetic.Container,"clipHeight"),Kinetic.Collection.mapMethods(Kinetic.Container)}(),function(){function a(a){a.fill()}function b(a){a.stroke()}function c(a){a.fill()}function d(a){a.stroke()}function e(){this._clearCache(f)}var f="hasShadow";Kinetic.Util.addMethods(Kinetic.Shape,{__init:function(f){this.nodeType="Shape",this._fillFunc=a,this._strokeFunc=b,this._fillFuncHit=c,this._strokeFuncHit=d;for(var g,h=Kinetic.shapes;;)if(g=Kinetic.Util.getRandomColor(),g&&!(g in h))break;this.colorKey=g,h[g]=this,Kinetic.Node.call(this,f),this.on("shadowColorChange.kinetic shadowBlurChange.kinetic shadowOffsetChange.kinetic shadowOpacityChange.kinetic shadowEnabledChange.kinetic",e)},hasChildren:function(){return!1},getChildren:function(){return[]},getContext:function(){return this.getLayer().getContext()},getCanvas:function(){return this.getLayer().getCanvas()},hasShadow:function(){return this._getCache(f,this._hasShadow)},_hasShadow:function(){return this.getShadowEnabled()&&0!==this.getShadowOpacity()&&!!(this.getShadowColor()||this.getShadowBlur()||this.getShadowOffsetX()||this.getShadowOffsetY())},hasFill:function(){return!!(this.getFill()||this.getFillPatternImage()||this.getFillLinearGradientColorStops()||this.getFillRadialGradientColorStops())},hasStroke:function(){return!!(this.stroke()||this.strokeRed()||this.strokeGreen()||this.strokeBlue())},_get:function(a){return this.className===a||this.nodeType===a?[this]:[]},intersects:function(a){var b,c=this.getStage(),d=c.bufferHitCanvas;return d.getContext().clear(),this.drawScene(d),b=d.context.getImageData(Math.round(a.x),Math.round(a.y),1,1).data,b[3]>0},destroy:function(){Kinetic.Node.prototype.destroy.call(this),delete Kinetic.shapes[this.colorKey]},_useBufferCanvas:function(){return(this.hasShadow()||1!==this.getAbsoluteOpacity())&&this.hasFill()&&this.hasStroke()&&this.getStage()},drawScene:function(a,b){var c,d,e,f=this.getLayer(),g=a||f.getCanvas(),h=g.getContext(),i=this._cache.canvas,j=this.sceneFunc(),k=this.hasShadow();return this.isVisible()&&(i?this._drawCachedSceneCanvas(h):j&&(h.save(),this._useBufferCanvas()?(c=this.getStage(),d=c.bufferCanvas,e=d.getContext(),e.clear(),e.save(),e._applyLineJoin(this),f._applyTransform(this,e,b),j.call(this,e),e.restore(),k&&(h.save(),h._applyShadow(this),h.drawImage(d._canvas,0,0),h.restore()),h._applyOpacity(this),h.drawImage(d._canvas,0,0)):(h._applyLineJoin(this),f._applyTransform(this,h,b),k&&(h.save(),h._applyShadow(this),j.call(this,h),h.restore()),h._applyOpacity(this),j.call(this,h)),h.restore())),this},drawHit:function(a,b){var c=this.getLayer(),d=a||c.hitCanvas,e=d.getContext(),f=this.hitFunc()||this.sceneFunc(),g=this._cache.canvas,h=g&&g.hit;return this.shouldDrawHit()&&(h?this._drawCachedHitCanvas(e):f&&(e.save(),e._applyLineJoin(this),c._applyTransform(this,e,b),f.call(this,e),e.restore())),this},drawHitFromCache:function(a){var b,c,d,e,f,g,h,i,j=a||0,k=this._cache.canvas,l=this._getCachedSceneCanvas(),m=l.getContext(),n=k.hit,o=n.getContext(),p=l.getWidth(),q=l.getHeight();o.clear();try{for(b=m.getImageData(0,0,p,q),c=b.data,d=o.getImageData(0,0,p,q),e=d.data,f=c.length,g=Kinetic.Util._hexToRgb(this.colorKey),h=0;f>h;h+=4)i=c[h+3],i>j&&(e[h]=g.r,e[h+1]=g.g,e[h+2]=g.b,e[h+3]=255);o.putImageData(d,0,0)}catch(r){Kinetic.Util.warn("Unable to draw hit graph from cached scene canvas. "+r.message)}return this}}),Kinetic.Util.extend(Kinetic.Shape,Kinetic.Node),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"stroke"),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"strokeRed",0,Kinetic.Validators.RGBComponent),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"strokeGreen",0,Kinetic.Validators.RGBComponent),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"strokeBlue",0,Kinetic.Validators.RGBComponent),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"strokeAlpha",1,Kinetic.Validators.alphaComponent),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"strokeWidth",2),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"lineJoin"),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"lineCap"),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"sceneFunc"),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"hitFunc"),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"dash"),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"shadowColor"),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"shadowRed",0,Kinetic.Validators.RGBComponent),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"shadowGreen",0,Kinetic.Validators.RGBComponent),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"shadowBlue",0,Kinetic.Validators.RGBComponent),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"shadowAlpha",1,Kinetic.Validators.alphaComponent),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"shadowBlur"),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"shadowOpacity"),Kinetic.Factory.addComponentsGetterSetter(Kinetic.Shape,"shadowOffset",["x","y"]),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"shadowOffsetX",0),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"shadowOffsetY",0),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillPatternImage"),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fill"),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillRed",0,Kinetic.Validators.RGBComponent),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillGreen",0,Kinetic.Validators.RGBComponent),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillBlue",0,Kinetic.Validators.RGBComponent),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillAlpha",1,Kinetic.Validators.alphaComponent),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillPatternX",0),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillPatternY",0),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillLinearGradientColorStops"),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillRadialGradientStartRadius",0),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillRadialGradientEndRadius",0),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillRadialGradientColorStops"),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillPatternRepeat","repeat"),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillEnabled",!0),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"strokeEnabled",!0),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"shadowEnabled",!0),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"dashEnabled",!0),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"strokeScaleEnabled",!0),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillPriority","color"),Kinetic.Factory.addComponentsGetterSetter(Kinetic.Shape,"fillPatternOffset",["x","y"]),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillPatternOffsetX",0),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillPatternOffsetY",0),Kinetic.Factory.addComponentsGetterSetter(Kinetic.Shape,"fillPatternScale",["x","y"]),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillPatternScaleX",1),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillPatternScaleY",1),Kinetic.Factory.addComponentsGetterSetter(Kinetic.Shape,"fillLinearGradientStartPoint",["x","y"]),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillLinearGradientStartPointX",0),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillLinearGradientStartPointY",0),Kinetic.Factory.addComponentsGetterSetter(Kinetic.Shape,"fillLinearGradientEndPoint",["x","y"]),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillLinearGradientEndPointX",0),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillLinearGradientEndPointY",0),Kinetic.Factory.addComponentsGetterSetter(Kinetic.Shape,"fillRadialGradientStartPoint",["x","y"]),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillRadialGradientStartPointX",0),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillRadialGradientStartPointY",0),Kinetic.Factory.addComponentsGetterSetter(Kinetic.Shape,"fillRadialGradientEndPoint",["x","y"]),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillRadialGradientEndPointX",0),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillRadialGradientEndPointY",0),Kinetic.Factory.addGetterSetter(Kinetic.Shape,"fillPatternRotation",0),Kinetic.Factory.backCompat(Kinetic.Shape,{dashArray:"dash",getDashArray:"getDash",setDashArray:"getDash",drawFunc:"sceneFunc",getDrawFunc:"getSceneFunc",setDrawFunc:"setSceneFunc",drawHitFunc:"hitFunc",getDrawHitFunc:"getHitFunc",setDrawHitFunc:"setHitFunc"}),Kinetic.Collection.mapMethods(Kinetic.Shape)}(),function(){function a(a,b){a.content.addEventListener(b,function(c){a[I+b](c)},!1)}var b="Stage",c="string",d="px",e="mouseout",f="mouseleave",g="mouseover",h="mouseenter",i="mousemove",j="mousedown",k="mouseup",l="click",m="dblclick",n="touchstart",o="touchend",p="tap",q="dbltap",r="touchmove",s="contentMouseout",t="contentMouseover",u="contentMousemove",v="contentMousedown",w="contentMouseup",x="contentClick",y="contentDblclick",z="contentTouchstart",A="contentTouchend",B="contentDbltap",C="contentTouchmove",D="div",E="relative",F="inline-block",G="kineticjs-content",H=" ",I="_",J="container",K="",L=[j,i,k,e,n,r,o,g],M=L.length;Kinetic.Util.addMethods(Kinetic.Stage,{___init:function(a){this.nodeType=b,Kinetic.Container.call(this,a),this._id=Kinetic.idCounter++,this._buildDOM(),this._bindContentEvents(),this._enableNestedTransforms=!1,Kinetic.stages.push(this)},_validateAdd:function(a){"Layer"!==a.getType()&&Kinetic.Util.error("You may only add layers to the stage.")},setContainer:function(a){if(typeof a===c){var b=a;if(a=Kinetic.document.getElementById(a),!a)throw"Can not find container in document with id "+b}return this._setAttr(J,a),this},shouldDrawHit:function(){return!0},draw:function(){return Kinetic.Node.prototype.draw.call(this),this},setHeight:function(a){return Kinetic.Node.prototype.setHeight.call(this,a),this._resizeDOM(),this},setWidth:function(a){return Kinetic.Node.prototype.setWidth.call(this,a),this._resizeDOM(),this},clear:function(){var a,b=this.children,c=b.length;for(a=0;c>a;a++)b[a].clear();return this},clone:function(a){return a||(a={}),a.container=Kinetic.document.createElement(D),Kinetic.Container.prototype.clone.call(this,a)},destroy:function(){var a=this.content;Kinetic.Container.prototype.destroy.call(this),a&&Kinetic.Util._isInDocument(a)&&this.getContainer().removeChild(a);var b=Kinetic.stages.indexOf(this);b>-1&&Kinetic.stages.splice(b,1)},getPointerPosition:function(){return this.pointerPos},getStage:function(){return this},getContent:function(){return this.content},toDataURL:function(a){function b(e){var f=i[e],j=f.toDataURL(),k=new Kinetic.window.Image;k.onload=function(){h.drawImage(k,0,0),e<i.length-1?b(e+1):a.callback(g.toDataURL(c,d))},k.src=j}a=a||{};var c=a.mimeType||null,d=a.quality||null,e=a.x||0,f=a.y||0,g=new Kinetic.SceneCanvas({width:a.width||this.getWidth(),height:a.height||this.getHeight(),pixelRatio:1}),h=g.getContext()._context,i=this.children;(e||f)&&h.translate(-1*e,-1*f),b(0)},toImage:function(a){var b=a.callback;a.callback=function(a){Kinetic.Util._getImage(a,function(a){b(a)})},this.toDataURL(a)},getIntersection:function(a){var b,c,d=this.getChildren(),e=d.length,f=e-1;for(b=f;b>=0;b--)if(c=d[b].getIntersection(a))return c;return null},_resizeDOM:function(){if(this.content){var a,b,c=this.getWidth(),e=this.getHeight(),f=this.getChildren(),g=f.length;for(this.content.style.width=c+d,this.content.style.height=e+d,this.bufferCanvas.setSize(c,e),this.bufferHitCanvas.setSize(c,e),a=0;g>a;a++)b=f[a],b.getCanvas().setSize(c,e),b.hitCanvas.setSize(c,e),b.draw()}},add:function(a){if(!(arguments.length>1))return Kinetic.Container.prototype.add.call(this,a),a._setCanvasSize(this.width(),this.height()),a.draw(),this.content.appendChild(a.canvas._canvas),this;for(var b=0;b<arguments.length;b++)this.add(arguments[b])},getParent:function(){return null},getLayer:function(){return null},getLayers:function(){return this.getChildren()},_bindContentEvents:function(){for(var b=0;M>b;b++)a(this,L[b])},_mouseover:function(a){Kinetic.UA.mobile||(this._setPointerPosition(a),this._fire(t,{evt:a}))},_mouseout:function(a){if(!Kinetic.UA.mobile){this._setPointerPosition(a);var b=this.targetShape;b&&!Kinetic.isDragging()&&(b._fireAndBubble(e,{evt:a}),b._fireAndBubble(f,{evt:a}),this.targetShape=null),this.pointerPos=void 0,this._fire(s,{evt:a})}},_mousemove:function(a){if(!Kinetic.UA.mobile){this._setPointerPosition(a);var b=Kinetic.DD,c=this.getIntersection(this.getPointerPosition());c&&c.isListening()?Kinetic.isDragging()||this.targetShape&&this.targetShape._id===c._id?c._fireAndBubble(i,{evt:a}):(this.targetShape&&(this.targetShape._fireAndBubble(e,{evt:a},c),this.targetShape._fireAndBubble(f,{evt:a},c)),c._fireAndBubble(g,{evt:a},this.targetShape),c._fireAndBubble(h,{evt:a},this.targetShape),this.targetShape=c):this.targetShape&&!Kinetic.isDragging()&&(this.targetShape._fireAndBubble(e,{evt:a}),this.targetShape._fireAndBubble(f,{evt:a}),this.targetShape=null),this._fire(u,{evt:a}),b&&b._drag(a)}a.preventDefault&&a.preventDefault()},_mousedown:function(a){if(!Kinetic.UA.mobile){this._setPointerPosition(a);var b=this.getIntersection(this.getPointerPosition());Kinetic.listenClickTap=!0,b&&b.isListening()&&(this.clickStartShape=b,b._fireAndBubble(j,{evt:a})),this._fire(v,{evt:a})}a.preventDefault&&a.preventDefault()},_mouseup:function(a){if(!Kinetic.UA.mobile){this._setPointerPosition(a);var b=this.getIntersection(this.getPointerPosition()),c=this.clickStartShape,d=!1;Kinetic.inDblClickWindow?(d=!0,Kinetic.inDblClickWindow=!1):Kinetic.inDblClickWindow=!0,setTimeout(function(){Kinetic.inDblClickWindow=!1},Kinetic.dblClickWindow),b&&b.isListening()&&(b._fireAndBubble(k,{evt:a}),Kinetic.listenClickTap&&c&&c._id===b._id&&(b._fireAndBubble(l,{evt:a}),d&&b._fireAndBubble(m,{evt:a}))),this._fire(w,{evt:a}),Kinetic.listenClickTap&&(this._fire(x,{evt:a}),d&&this._fire(y,{evt:a})),Kinetic.listenClickTap=!1}a.preventDefault&&a.preventDefault()},_touchstart:function(a){this._setPointerPosition(a);var b=this.getIntersection(this.getPointerPosition());Kinetic.listenClickTap=!0,b&&b.isListening()&&(this.tapStartShape=b,b._fireAndBubble(n,{evt:a}),b.isListening()&&a.preventDefault&&a.preventDefault()),this._fire(z,{evt:a})},_touchend:function(a){this._setPointerPosition(a);var b=this.getIntersection(this.getPointerPosition()),c=!1;Kinetic.inDblClickWindow?(c=!0,Kinetic.inDblClickWindow=!1):Kinetic.inDblClickWindow=!0,setTimeout(function(){Kinetic.inDblClickWindow=!1},Kinetic.dblClickWindow),b&&b.isListening()&&(b._fireAndBubble(o,{evt:a}),Kinetic.listenClickTap&&b._id===this.tapStartShape._id&&(b._fireAndBubble(p,{evt:a}),c&&b._fireAndBubble(q,{evt:a})),b.isListening()&&a.preventDefault&&a.preventDefault()),Kinetic.listenClickTap&&(this._fire(A,{evt:a}),c&&this._fire(B,{evt:a})),Kinetic.listenClickTap=!1},_touchmove:function(a){this._setPointerPosition(a);var b=Kinetic.DD,c=this.getIntersection(this.getPointerPosition());c&&c.isListening()&&(c._fireAndBubble(r,{evt:a}),c.isListening()&&a.preventDefault&&a.preventDefault()),this._fire(C,{evt:a}),b&&b._drag(a)},_setPointerPosition:function(a){var b,c=this._getContentPosition(),d=a.offsetX,e=a.clientX,f=null,g=null;a=a?a:window.event,void 0!==a.touches?a.touches.length>0&&(b=a.touches[0],f=b.clientX-c.left,g=b.clientY-c.top):void 0!==d?(f=d,g=a.offsetY):"mozilla"===Kinetic.UA.browser?(f=a.layerX,g=a.layerY):void 0!==e&&c&&(f=e-c.left,g=a.clientY-c.top),null!==f&&null!==g&&(this.pointerPos={x:f,y:g})},_getContentPosition:function(){var a=this.content.getBoundingClientRect?this.content.getBoundingClientRect():{top:0,left:0};return{top:a.top,left:a.left}},_buildDOM:function(){var a=this.getContainer();if(!a){if(Kinetic.Util.isBrowser())throw"Stage has not container. But container is required";a=Kinetic.document.createElement(D)}a.innerHTML=K,this.content=Kinetic.document.createElement(D),this.content.style.position=E,this.content.style.display=F,this.content.className=G,this.content.setAttribute("role","presentation"),a.appendChild(this.content),this.bufferCanvas=new Kinetic.SceneCanvas({pixelRatio:1}),this.bufferHitCanvas=new Kinetic.HitCanvas,this._resizeDOM()},_onContent:function(a,b){var c,d,e=a.split(H),f=e.length;for(c=0;f>c;c++)d=e[c],this.content.addEventListener(d,b,!1)},cache:function(){Kinetic.Util.warn("Cache function is not allowed for stage. You may use cache only for layers, groups and shapes.")},clearCache:function(){}}),Kinetic.Util.extend(Kinetic.Stage,Kinetic.Container),Kinetic.Factory.addGetter(Kinetic.Stage,"container"),Kinetic.Factory.addOverloadedGetterSetter(Kinetic.Stage,"container")}(),function(){Kinetic.Util.addMethods(Kinetic.BaseLayer,{___init:function(a){this.nodeType="Layer",Kinetic.Container.call(this,a)},createPNGStream:function(){return this.canvas._canvas.createPNGStream()},getCanvas:function(){return this.canvas},getHitCanvas:function(){return this.hitCanvas},getContext:function(){return this.getCanvas().getContext()},clear:function(a){return this.getContext().clear(a),this.getHitCanvas().getContext().clear(a),this},setZIndex:function(a){Kinetic.Node.prototype.setZIndex.call(this,a);var b=this.getStage();return b&&(b.content.removeChild(this.getCanvas()._canvas),a<b.getChildren().length-1?b.content.insertBefore(this.getCanvas()._canvas,b.getChildren()[a+1].getCanvas()._canvas):b.content.appendChild(this.getCanvas()._canvas)),this},moveToTop:function(){Kinetic.Node.prototype.moveToTop.call(this);var a=this.getStage();a&&(a.content.removeChild(this.getCanvas()._canvas),a.content.appendChild(this.getCanvas()._canvas))},moveUp:function(){if(Kinetic.Node.prototype.moveUp.call(this)){var a=this.getStage();a&&(a.content.removeChild(this.getCanvas()._canvas),this.index<a.getChildren().length-1?a.content.insertBefore(this.getCanvas()._canvas,a.getChildren()[this.index+1].getCanvas()._canvas):a.content.appendChild(this.getCanvas()._canvas))}},moveDown:function(){if(Kinetic.Node.prototype.moveDown.call(this)){var a=this.getStage();if(a){var b=a.getChildren();a.content.removeChild(this.getCanvas()._canvas),a.content.insertBefore(this.getCanvas()._canvas,b[this.index+1].getCanvas()._canvas)}}},moveToBottom:function(){if(Kinetic.Node.prototype.moveToBottom.call(this)){var a=this.getStage();if(a){var b=a.getChildren();a.content.removeChild(this.getCanvas()._canvas),a.content.insertBefore(this.getCanvas()._canvas,b[1].getCanvas()._canvas)}}},getLayer:function(){return this},remove:function(){var a=this.getCanvas()._canvas;return Kinetic.Node.prototype.remove.call(this),a&&a.parentNode&&Kinetic.Util._isInDocument(a)&&a.parentNode.removeChild(a),this},getStage:function(){return this.parent}}),Kinetic.Util.extend(Kinetic.BaseLayer,Kinetic.Container),Kinetic.Factory.addGetterSetter(Kinetic.BaseLayer,"clearBeforeDraw",!0),Kinetic.Collection.mapMethods(Kinetic.BaseLayer)}(),function(){var a="#",b="beforeDraw",c="draw",d=[{x:0,y:0},{x:-1,y:0},{x:-1,y:-1},{x:0,y:-1},{x:1,y:-1},{x:1,y:0},{x:1,y:1},{x:0,y:1},{x:-1,y:1}],e=d.length;Kinetic.Util.addMethods(Kinetic.Layer,{____init:function(a){this.nodeType="Layer",this.canvas=new Kinetic.SceneCanvas,this.hitCanvas=new Kinetic.HitCanvas,Kinetic.BaseLayer.call(this,a)},_setCanvasSize:function(a,b){this.canvas.setSize(a,b),this.hitCanvas.setSize(a,b)},_validateAdd:function(a){var b=a.getType();"Group"!==b&&"Shape"!==b&&Kinetic.Util.error("You may only add groups and shapes to a layer.")},getIntersection:function(a){var b,c,f,g;if(!this.hitGraphEnabled()||!this.isVisible())return null;for(c=0;e>c;c++){if(f=d[c],b=this._getIntersection({x:a.x+f.x,y:a.y+f.y}),g=b.shape)return g;if(!b.antialiased)return null}},_getIntersection:function(b){var c,d,e=this.hitCanvas.context._context.getImageData(b.x,b.y,1,1).data,f=e[3];return 255===f?(c=Kinetic.Util._rgbToHex(e[0],e[1],e[2]),d=Kinetic.shapes[a+c],{shape:d}):f>0?{antialiased:!0}:{}},drawScene:function(a,d){var e=this.getLayer(),f=a||e&&e.getCanvas();return this._fire(b,{node:this}),this.getClearBeforeDraw()&&f.getContext().clear(),Kinetic.Container.prototype.drawScene.call(this,f,d),this._fire(c,{node:this}),this},_applyTransform:function(a,b,c){var d=a.getAbsoluteTransform(c).getMatrix();b.transform(d[0],d[1],d[2],d[3],d[4],d[5])},drawHit:function(a,b){var c=this.getLayer(),d=a||c&&c.hitCanvas;return c&&c.getClearBeforeDraw()&&c.getHitCanvas().getContext().clear(),Kinetic.Container.prototype.drawHit.call(this,d,b),this},clear:function(a){return this.getContext().clear(a),this.getHitCanvas().getContext().clear(a),this},setVisible:function(a){return Kinetic.Node.prototype.setVisible.call(this,a),a?(this.getCanvas()._canvas.style.display="block",this.hitCanvas._canvas.style.display="block"):(this.getCanvas()._canvas.style.display="none",this.hitCanvas._canvas.style.display="none"),this},enableHitGraph:function(){return this.setHitGraphEnabled(!0),this},disableHitGraph:function(){return this.setHitGraphEnabled(!1),this}}),Kinetic.Util.extend(Kinetic.Layer,Kinetic.BaseLayer),Kinetic.Factory.addGetterSetter(Kinetic.Layer,"hitGraphEnabled",!0),Kinetic.Collection.mapMethods(Kinetic.Layer)}(),function(){Kinetic.Util.addMethods(Kinetic.FastLayer,{____init:function(a){this.nodeType="Layer",this.canvas=new Kinetic.SceneCanvas,Kinetic.BaseLayer.call(this,a)},_validateAdd:function(a){var b=a.getType();"Shape"!==b&&Kinetic.Util.error("You may only add shapes to a fast layer.")},_setCanvasSize:function(a,b){this.canvas.setSize(a,b)},hitGraphEnabled:function(){return!1},getIntersection:function(){return null},drawScene:function(a){var b=this.getLayer(),c=a||b&&b.getCanvas();return this.getClearBeforeDraw()&&c.getContext().clear(),Kinetic.Container.prototype.drawScene.call(this,c),this},_applyTransform:function(a,b,c){if(!c||c._id!==this._id){var d=a.getTransform().getMatrix();b.transform(d[0],d[1],d[2],d[3],d[4],d[5])}},draw:function(){return this.drawScene(),this},clear:function(a){return this.getContext().clear(a),this},setVisible:function(a){return Kinetic.Node.prototype.setVisible.call(this,a),this.getCanvas()._canvas.style.display=a?"block":"none",this}}),Kinetic.Util.extend(Kinetic.FastLayer,Kinetic.BaseLayer),Kinetic.Collection.mapMethods(Kinetic.FastLayer)}(),function(){Kinetic.Util.addMethods(Kinetic.Group,{___init:function(a){this.nodeType="Group",Kinetic.Container.call(this,a)},_validateAdd:function(a){var b=a.getType();"Group"!==b&&"Shape"!==b&&Kinetic.Util.error("You may only add groups and shapes to groups.")}}),Kinetic.Util.extend(Kinetic.Group,Kinetic.Container),Kinetic.Collection.mapMethods(Kinetic.Group)}(),function(){Kinetic.Rect=function(a){this.___init(a)},Kinetic.Rect.prototype={___init:function(a){Kinetic.Shape.call(this,a),this.className="Rect",this.sceneFunc(this._sceneFunc)},_sceneFunc:function(a){var b=this.getCornerRadius(),c=this.getWidth(),d=this.getHeight();a.beginPath(),b?(a.moveTo(b,0),a.lineTo(c-b,0),a.arc(c-b,b,b,3*Math.PI/2,0,!1),a.lineTo(c,d-b),a.arc(c-b,d-b,b,0,Math.PI/2,!1),a.lineTo(b,d),a.arc(b,d-b,b,Math.PI/2,Math.PI,!1),a.lineTo(0,b),a.arc(b,b,b,Math.PI,3*Math.PI/2,!1)):a.rect(0,0,c,d),a.closePath(),a.fillStrokeShape(this)}},Kinetic.Util.extend(Kinetic.Rect,Kinetic.Shape),Kinetic.Factory.addGetterSetter(Kinetic.Rect,"cornerRadius",0),Kinetic.Collection.mapMethods(Kinetic.Rect)}(),function(){var a=2*Math.PI-1e-4,b="Circle";Kinetic.Circle=function(a){this.___init(a)},Kinetic.Circle.prototype={___init:function(a){Kinetic.Shape.call(this,a),this.className=b,this.sceneFunc(this._sceneFunc)},_sceneFunc:function(b){b.beginPath(),b.arc(0,0,this.getRadius(),0,a,!1),b.closePath(),b.fillStrokeShape(this)},getWidth:function(){return 2*this.getRadius()},getHeight:function(){return 2*this.getRadius()},setWidth:function(a){Kinetic.Node.prototype.setWidth.call(this,a),this.setRadius(a/2)},setHeight:function(a){Kinetic.Node.prototype.setHeight.call(this,a),this.setRadius(a/2)}},Kinetic.Util.extend(Kinetic.Circle,Kinetic.Shape),Kinetic.Factory.addGetterSetter(Kinetic.Circle,"radius",0),Kinetic.Collection.mapMethods(Kinetic.Circle)}(),function(){var a=2*Math.PI-1e-4,b="Ellipse";Kinetic.Ellipse=function(a){this.___init(a)},Kinetic.Ellipse.prototype={___init:function(a){Kinetic.Shape.call(this,a),this.className=b,this.sceneFunc(this._sceneFunc)},_sceneFunc:function(b){var c=this.getRadius(),d=c.x,e=c.y;b.beginPath(),b.save(),d!==e&&b.scale(1,e/d),b.arc(0,0,d,0,a,!1),b.restore(),b.closePath(),b.fillStrokeShape(this)},getWidth:function(){return 2*this.getRadius().x},getHeight:function(){return 2*this.getRadius().y},setWidth:function(a){Kinetic.Node.prototype.setWidth.call(this,a),this.setRadius({x:a/2})},setHeight:function(a){Kinetic.Node.prototype.setHeight.call(this,a),this.setRadius({y:a/2})}},Kinetic.Util.extend(Kinetic.Ellipse,Kinetic.Shape),Kinetic.Factory.addComponentsGetterSetter(Kinetic.Ellipse,"radius",["x","y"]),Kinetic.Factory.addGetterSetter(Kinetic.Ellipse,"radiusX",0),Kinetic.Factory.addGetterSetter(Kinetic.Ellipse,"radiusY",0),Kinetic.Collection.mapMethods(Kinetic.Ellipse)}(),function(){var a=2*Math.PI-1e-4;Kinetic.Ring=function(a){this.___init(a)},Kinetic.Ring.prototype={___init:function(a){Kinetic.Shape.call(this,a),this.className="Ring",this.sceneFunc(this._sceneFunc)},_sceneFunc:function(b){b.beginPath(),b.arc(0,0,this.getInnerRadius(),0,a,!1),b.moveTo(this.getOuterRadius(),0),b.arc(0,0,this.getOuterRadius(),a,0,!0),b.closePath(),b.fillStrokeShape(this)},getWidth:function(){return 2*this.getOuterRadius()},getHeight:function(){return 2*this.getOuterRadius()},setWidth:function(a){Kinetic.Node.prototype.setWidth.call(this,a),this.setOuterRadius(a/2)},setHeight:function(a){Kinetic.Node.prototype.setHeight.call(this,a),this.setOuterRadius(a/2)}},Kinetic.Util.extend(Kinetic.Ring,Kinetic.Shape),Kinetic.Factory.addGetterSetter(Kinetic.Ring,"innerRadius",0),Kinetic.Factory.addGetterSetter(Kinetic.Ring,"outerRadius",0),Kinetic.Collection.mapMethods(Kinetic.Ring)}(),function(){Kinetic.Wedge=function(a){this.___init(a)},Kinetic.Wedge.prototype={___init:function(a){Kinetic.Shape.call(this,a),this.className="Wedge",this.sceneFunc(this._sceneFunc)},_sceneFunc:function(a){a.beginPath(),a.arc(0,0,this.getRadius(),0,Kinetic.getAngle(this.getAngle()),this.getClockwise()),a.lineTo(0,0),a.closePath(),a.fillStrokeShape(this)}},Kinetic.Util.extend(Kinetic.Wedge,Kinetic.Shape),Kinetic.Factory.addGetterSetter(Kinetic.Wedge,"radius",0),Kinetic.Factory.addGetterSetter(Kinetic.Wedge,"angle",0),Kinetic.Factory.addGetterSetter(Kinetic.Wedge,"clockwise",!1),Kinetic.Factory.backCompat(Kinetic.Wedge,{angleDeg:"angle",getAngleDeg:"getAngle",setAngleDeg:"setAngle"}),Kinetic.Collection.mapMethods(Kinetic.Wedge)}(),function(){Math.PI/180;Kinetic.Arc=function(a){this.___init(a)},Kinetic.Arc.prototype={___init:function(a){Kinetic.Shape.call(this,a),this.className="Arc",this.sceneFunc(this._sceneFunc)},_sceneFunc:function(a){var b=Kinetic.getAngle(this.angle()),c=this.clockwise();a.beginPath(),a.arc(0,0,this.getOuterRadius(),0,b,c),a.arc(0,0,this.getInnerRadius(),b,0,!c),a.closePath(),a.fillStrokeShape(this)}},Kinetic.Util.extend(Kinetic.Arc,Kinetic.Shape),Kinetic.Factory.addGetterSetter(Kinetic.Arc,"innerRadius",0),Kinetic.Factory.addGetterSetter(Kinetic.Arc,"outerRadius",0),Kinetic.Factory.addGetterSetter(Kinetic.Arc,"angle",0),Kinetic.Factory.addGetterSetter(Kinetic.Arc,"clockwise",!1),Kinetic.Collection.mapMethods(Kinetic.Arc)}(),function(){var a="Image";Kinetic.Image=function(a){this.___init(a)},Kinetic.Image.prototype={___init:function(b){Kinetic.Shape.call(this,b),this.className=a,this.sceneFunc(this._sceneFunc),this.hitFunc(this._hitFunc)},_useBufferCanvas:function(){return(this.hasShadow()||1!==this.getAbsoluteOpacity())&&this.hasStroke()},_sceneFunc:function(a){var b,c,d,e,f=this.getWidth(),g=this.getHeight(),h=this.getImage();h&&(b=this.getCrop(),c=b.width,d=b.height,e=c&&d?[h,b.x,b.y,c,d,0,0,f,g]:[h,0,0,f,g]),a.beginPath(),a.rect(0,0,f,g),a.closePath(),a.fillStrokeShape(this),h&&a.drawImage.apply(a,e)},_hitFunc:function(a){var b=this.getWidth(),c=this.getHeight();a.beginPath(),a.rect(0,0,b,c),a.closePath(),a.fillStrokeShape(this)},getWidth:function(){var a=this.getImage();return this.attrs.width||(a?a.width:0)},getHeight:function(){var a=this.getImage();return this.attrs.height||(a?a.height:0)}},Kinetic.Util.extend(Kinetic.Image,Kinetic.Shape),Kinetic.Factory.addGetterSetter(Kinetic.Image,"image"),Kinetic.Factory.addComponentsGetterSetter(Kinetic.Image,"crop",["x","y","width","height"]),Kinetic.Factory.addGetterSetter(Kinetic.Image,"cropX",0),Kinetic.Factory.addGetterSetter(Kinetic.Image,"cropY",0),Kinetic.Factory.addGetterSetter(Kinetic.Image,"cropWidth",0),Kinetic.Factory.addGetterSetter(Kinetic.Image,"cropHeight",0),Kinetic.Collection.mapMethods(Kinetic.Image)}(),function(){function a(a){a.fillText(this.partialText,0,0)}function b(a){a.strokeText(this.partialText,0,0)}var c="auto",d="center",e="Change.kinetic",f="2d",g="-",h="",i="left",j="text",k="Text",l="middle",m="normal",n="px ",o=" ",p="right",q="word",r="char",s="none",t=["fontFamily","fontSize","fontStyle","fontVariant","padding","align","lineHeight","text","width","height","wrap"],u=t.length,v=Kinetic.Util.createCanvasElement().getContext(f);Kinetic.Text=function(a){this.___init(a)},Kinetic.Text.prototype={___init:function(d){var f=this;void 0===d.width&&(d.width=c),void 0===d.height&&(d.height=c),Kinetic.Shape.call(this,d),this._fillFunc=a,this._strokeFunc=b,this.className=k;for(var g=0;u>g;g++)this.on(t[g]+e,f._setTextData);this._setTextData(),this.sceneFunc(this._sceneFunc),this.hitFunc(this._hitFunc)},_sceneFunc:function(a){var b,c=this.getPadding(),e=this.getTextHeight(),f=this.getLineHeight()*e,g=this.textArr,h=g.length,j=this.getWidth();for(a.setAttr("font",this._getContextFont()),a.setAttr("textBaseline",l),a.setAttr("textAlign",i),a.save(),a.translate(c,0),a.translate(0,c+e/2),b=0;h>b;b++){var k=g[b],m=k.text,n=k.width;a.save(),this.getAlign()===p?a.translate(j-n-2*c,0):this.getAlign()===d&&a.translate((j-n-2*c)/2,0),this.partialText=m,a.fillStrokeShape(this),a.restore(),a.translate(0,f)}a.restore()},_hitFunc:function(a){var b=this.getWidth(),c=this.getHeight();a.beginPath(),a.rect(0,0,b,c),a.closePath(),a.fillStrokeShape(this)},setText:function(a){var b=Kinetic.Util._isString(a)?a:a.toString();return this._setAttr(j,b),this},getWidth:function(){return this.attrs.width===c?this.getTextWidth()+2*this.getPadding():this.attrs.width},getHeight:function(){return this.attrs.height===c?this.getTextHeight()*this.textArr.length*this.getLineHeight()+2*this.getPadding():this.attrs.height},getTextWidth:function(){return this.textWidth},getTextHeight:function(){return this.textHeight},_getTextSize:function(a){var b,c=v,d=this.getFontSize();return c.save(),c.font=this._getContextFont(),b=c.measureText(a),c.restore(),{width:b.width,height:parseInt(d,10)}},_getContextFont:function(){return this.getFontStyle()+o+this.getFontVariant()+o+this.getFontSize()+n+this.getFontFamily()},_addTextLine:function(a,b){return this.textArr.push({text:a,width:b})},_getTextWidth:function(a){return v.measureText(a).width},_setTextData:function(){var a=this.getText().split("\n"),b=+this.getFontSize(),d=0,e=this.getLineHeight()*b,f=this.attrs.width,h=this.attrs.height,i=f!==c,j=h!==c,k=this.getPadding(),l=f-2*k,m=h-2*k,n=0,p=this.getWrap(),q=p!==s,t=p!==r&&q;this.textArr=[],v.save(),v.font=this._getContextFont();
for(var u=0,w=a.length;w>u;++u){var x=a[u],y=this._getTextWidth(x);if(i&&y>l)for(;x.length>0;){for(var z=0,A=x.length,B="",C=0;A>z;){var D=z+A>>>1,E=x.slice(0,D+1),F=this._getTextWidth(E);l>=F?(z=D+1,B=E,C=F):A=D}if(!B)break;if(t){var G=Math.max(B.lastIndexOf(o),B.lastIndexOf(g))+1;G>0&&(z=G,B=B.slice(0,z),C=this._getTextWidth(B))}if(this._addTextLine(B,C),d=Math.max(d,C),n+=e,!q||j&&n+e>m)break;if(x=x.slice(z),x.length>0&&(y=this._getTextWidth(x),l>=y)){this._addTextLine(x,y),n+=e,d=Math.max(d,y);break}}else this._addTextLine(x,y),n+=e,d=Math.max(d,y);if(j&&n+e>m)break}v.restore(),this.textHeight=b,this.textWidth=d}},Kinetic.Util.extend(Kinetic.Text,Kinetic.Shape),Kinetic.Factory.addGetterSetter(Kinetic.Text,"fontFamily","Arial"),Kinetic.Factory.addGetterSetter(Kinetic.Text,"fontSize",12),Kinetic.Factory.addGetterSetter(Kinetic.Text,"fontStyle",m),Kinetic.Factory.addGetterSetter(Kinetic.Text,"fontVariant",m),Kinetic.Factory.addGetterSetter(Kinetic.Text,"padding",0),Kinetic.Factory.addGetterSetter(Kinetic.Text,"align",i),Kinetic.Factory.addGetterSetter(Kinetic.Text,"lineHeight",1),Kinetic.Factory.addGetterSetter(Kinetic.Text,"wrap",q),Kinetic.Factory.addGetter(Kinetic.Text,"text",h),Kinetic.Factory.addOverloadedGetterSetter(Kinetic.Text,"text"),Kinetic.Collection.mapMethods(Kinetic.Text)}(),function(){Kinetic.Line=function(a){this.___init(a)},Kinetic.Line.prototype={___init:function(a){Kinetic.Shape.call(this,a),this.className="Line",this.on("pointsChange.kinetic tensionChange.kinetic closedChange.kinetic",function(){this._clearCache("tensionPoints")}),this.sceneFunc(this._sceneFunc)},_sceneFunc:function(a){var b,c,d,e=this.getPoints(),f=e.length,g=this.getTension(),h=this.getClosed();if(a.beginPath(),a.moveTo(e[0],e[1]),0!==g&&f>4){for(b=this.getTensionPoints(),c=b.length,d=h?0:4,h||a.quadraticCurveTo(b[0],b[1],b[2],b[3]);c-2>d;)a.bezierCurveTo(b[d++],b[d++],b[d++],b[d++],b[d++],b[d++]);h||a.quadraticCurveTo(b[c-2],b[c-1],e[f-2],e[f-1])}else for(d=2;f>d;d+=2)a.lineTo(e[d],e[d+1]);h?(a.closePath(),a.fillStrokeShape(this)):a.strokeShape(this)},getTensionPoints:function(){return this._getCache("tensionPoints",this._getTensionPoints)},_getTensionPoints:function(){return this.getClosed()?this._getTensionPointsClosed():Kinetic.Util._expandPoints(this.getPoints(),this.getTension())},_getTensionPointsClosed:function(){var a=this.getPoints(),b=a.length,c=this.getTension(),d=Kinetic.Util,e=d._getControlPoints(a[b-2],a[b-1],a[0],a[1],a[2],a[3],c),f=d._getControlPoints(a[b-4],a[b-3],a[b-2],a[b-1],a[0],a[1],c),g=Kinetic.Util._expandPoints(a,c),h=[e[2],e[3]].concat(g).concat([f[0],f[1],a[b-2],a[b-1],f[2],f[3],e[0],e[1],a[0],a[1]]);return h}},Kinetic.Util.extend(Kinetic.Line,Kinetic.Shape),Kinetic.Factory.addGetterSetter(Kinetic.Line,"closed",!1),Kinetic.Factory.addGetterSetter(Kinetic.Line,"tension",0),Kinetic.Factory.addGetterSetter(Kinetic.Line,"points"),Kinetic.Collection.mapMethods(Kinetic.Line)}(),function(){Kinetic.Sprite=function(a){this.___init(a)},Kinetic.Sprite.prototype={___init:function(a){Kinetic.Shape.call(this,a),this.className="Sprite",this.anim=new Kinetic.Animation,this.on("animationChange.kinetic",function(){this.frameIndex(0)}),this.on("frameRateChange.kinetic",function(){this.anim.isRunning()&&(clearInterval(this.interval),this._setInterval())}),this.sceneFunc(this._sceneFunc),this.hitFunc(this._hitFunc)},_sceneFunc:function(a){var b=this.getAnimation(),c=this.frameIndex(),d=4*c,e=this.getAnimations()[b],f=e[d+0],g=e[d+1],h=e[d+2],i=e[d+3],j=this.getImage();j&&a.drawImage(j,f,g,h,i,0,0,h,i)},_hitFunc:function(a){var b=this.getAnimation(),c=this.frameIndex(),d=4*c,e=this.getAnimations()[b],f=e[d+2],g=e[d+3];a.beginPath(),a.rect(0,0,f,g),a.closePath(),a.fillShape(this)},_useBufferCanvas:function(){return(this.hasShadow()||1!==this.getAbsoluteOpacity())&&this.hasStroke()},_setInterval:function(){var a=this;this.interval=setInterval(function(){a._updateIndex()},1e3/this.getFrameRate())},start:function(){var a=this.getLayer();this.anim.setLayers(a),this._setInterval(),this.anim.start()},stop:function(){this.anim.stop(),clearInterval(this.interval)},isRunning:function(){return this.anim.isRunning()},_updateIndex:function(){var a=this.frameIndex(),b=this.getAnimation(),c=this.getAnimations(),d=c[b],e=d.length/4;this.frameIndex(e-1>a?a+1:0)}},Kinetic.Util.extend(Kinetic.Sprite,Kinetic.Shape),Kinetic.Factory.addGetterSetter(Kinetic.Sprite,"animation"),Kinetic.Factory.addGetterSetter(Kinetic.Sprite,"animations"),Kinetic.Factory.addGetterSetter(Kinetic.Sprite,"image"),Kinetic.Factory.addGetterSetter(Kinetic.Sprite,"frameIndex",0),Kinetic.Factory.addGetterSetter(Kinetic.Sprite,"frameRate",17),Kinetic.Factory.backCompat(Kinetic.Sprite,{index:"frameIndex",getIndex:"getFrameIndex",setIndex:"setFrameIndex"}),Kinetic.Collection.mapMethods(Kinetic.Sprite)}(),function(){Kinetic.Path=function(a){this.___init(a)},Kinetic.Path.prototype={___init:function(a){this.dataArray=[];var b=this;Kinetic.Shape.call(this,a),this.className="Path",this.dataArray=Kinetic.Path.parsePathData(this.getData()),this.on("dataChange.kinetic",function(){b.dataArray=Kinetic.Path.parsePathData(this.getData())}),this.sceneFunc(this._sceneFunc)},_sceneFunc:function(a){var b=this.dataArray,c=!1;a.beginPath();for(var d=0;d<b.length;d++){var e=b[d].command,f=b[d].points;switch(e){case"L":a.lineTo(f[0],f[1]);break;case"M":a.moveTo(f[0],f[1]);break;case"C":a.bezierCurveTo(f[0],f[1],f[2],f[3],f[4],f[5]);break;case"Q":a.quadraticCurveTo(f[0],f[1],f[2],f[3]);break;case"A":var g=f[0],h=f[1],i=f[2],j=f[3],k=f[4],l=f[5],m=f[6],n=f[7],o=i>j?i:j,p=i>j?1:i/j,q=i>j?j/i:1;a.translate(g,h),a.rotate(m),a.scale(p,q),a.arc(0,0,o,k,k+l,1-n),a.scale(1/p,1/q),a.rotate(-m),a.translate(-g,-h);break;case"z":a.closePath(),c=!0}}c?a.fillStrokeShape(this):a.strokeShape(this)}},Kinetic.Util.extend(Kinetic.Path,Kinetic.Shape),Kinetic.Path.getLineLength=function(a,b,c,d){return Math.sqrt((c-a)*(c-a)+(d-b)*(d-b))},Kinetic.Path.getPointOnLine=function(a,b,c,d,e,f,g){void 0===f&&(f=b),void 0===g&&(g=c);var h=(e-c)/(d-b+1e-8),i=Math.sqrt(a*a/(1+h*h));b>d&&(i*=-1);var j,k=h*i;if(d===b)j={x:f,y:g+k};else if((g-c)/(f-b+1e-8)===h)j={x:f+i,y:g+k};else{var l,m,n=this.getLineLength(b,c,d,e);if(1e-8>n)return void 0;var o=(f-b)*(d-b)+(g-c)*(e-c);o/=n*n,l=b+o*(d-b),m=c+o*(e-c);var p=this.getLineLength(f,g,l,m),q=Math.sqrt(a*a-p*p);i=Math.sqrt(q*q/(1+h*h)),b>d&&(i*=-1),k=h*i,j={x:l+i,y:m+k}}return j},Kinetic.Path.getPointOnCubicBezier=function(a,b,c,d,e,f,g,h,i){function j(a){return a*a*a}function k(a){return 3*a*a*(1-a)}function l(a){return 3*a*(1-a)*(1-a)}function m(a){return(1-a)*(1-a)*(1-a)}var n=h*j(a)+f*k(a)+d*l(a)+b*m(a),o=i*j(a)+g*k(a)+e*l(a)+c*m(a);return{x:n,y:o}},Kinetic.Path.getPointOnQuadraticBezier=function(a,b,c,d,e,f,g){function h(a){return a*a}function i(a){return 2*a*(1-a)}function j(a){return(1-a)*(1-a)}var k=f*h(a)+d*i(a)+b*j(a),l=g*h(a)+e*i(a)+c*j(a);return{x:k,y:l}},Kinetic.Path.getPointOnEllipticalArc=function(a,b,c,d,e,f){var g=Math.cos(f),h=Math.sin(f),i={x:c*Math.cos(e),y:d*Math.sin(e)};return{x:a+(i.x*g-i.y*h),y:b+(i.x*h+i.y*g)}},Kinetic.Path.parsePathData=function(a){if(!a)return[];var b=a,c=["m","M","l","L","v","V","h","H","z","Z","c","C","q","Q","t","T","s","S","a","A"];b=b.replace(new RegExp(" ","g"),",");for(var d=0;d<c.length;d++)b=b.replace(new RegExp(c[d],"g"),"|"+c[d]);var e=b.split("|"),f=[],g=0,h=0;for(d=1;d<e.length;d++){var i=e[d],j=i.charAt(0);i=i.slice(1),i=i.replace(new RegExp(",-","g"),"-"),i=i.replace(new RegExp("-","g"),",-"),i=i.replace(new RegExp("e,-","g"),"e-");var k=i.split(",");k.length>0&&""===k[0]&&k.shift();for(var l=0;l<k.length;l++)k[l]=parseFloat(k[l]);for(;k.length>0&&!isNaN(k[0]);){var m,n,o,p,q,r,s,t,u,v,w=null,x=[],y=g,z=h;switch(j){case"l":g+=k.shift(),h+=k.shift(),w="L",x.push(g,h);break;case"L":g=k.shift(),h=k.shift(),x.push(g,h);break;case"m":var A=k.shift(),B=k.shift();if(g+=A,h+=B,w="M",f.length>2&&"z"===f[f.length-1].command)for(var C=f.length-2;C>=0;C--)if("M"===f[C].command){g=f[C].points[0]+A,h=f[C].points[1]+B;break}x.push(g,h),j="l";break;case"M":g=k.shift(),h=k.shift(),w="M",x.push(g,h),j="L";break;case"h":g+=k.shift(),w="L",x.push(g,h);break;case"H":g=k.shift(),w="L",x.push(g,h);break;case"v":h+=k.shift(),w="L",x.push(g,h);break;case"V":h=k.shift(),w="L",x.push(g,h);break;case"C":x.push(k.shift(),k.shift(),k.shift(),k.shift()),g=k.shift(),h=k.shift(),x.push(g,h);break;case"c":x.push(g+k.shift(),h+k.shift(),g+k.shift(),h+k.shift()),g+=k.shift(),h+=k.shift(),w="C",x.push(g,h);break;case"S":n=g,o=h,m=f[f.length-1],"C"===m.command&&(n=g+(g-m.points[2]),o=h+(h-m.points[3])),x.push(n,o,k.shift(),k.shift()),g=k.shift(),h=k.shift(),w="C",x.push(g,h);break;case"s":n=g,o=h,m=f[f.length-1],"C"===m.command&&(n=g+(g-m.points[2]),o=h+(h-m.points[3])),x.push(n,o,g+k.shift(),h+k.shift()),g+=k.shift(),h+=k.shift(),w="C",x.push(g,h);break;case"Q":x.push(k.shift(),k.shift()),g=k.shift(),h=k.shift(),x.push(g,h);break;case"q":x.push(g+k.shift(),h+k.shift()),g+=k.shift(),h+=k.shift(),w="Q",x.push(g,h);break;case"T":n=g,o=h,m=f[f.length-1],"Q"===m.command&&(n=g+(g-m.points[0]),o=h+(h-m.points[1])),g=k.shift(),h=k.shift(),w="Q",x.push(n,o,g,h);break;case"t":n=g,o=h,m=f[f.length-1],"Q"===m.command&&(n=g+(g-m.points[0]),o=h+(h-m.points[1])),g+=k.shift(),h+=k.shift(),w="Q",x.push(n,o,g,h);break;case"A":p=k.shift(),q=k.shift(),r=k.shift(),s=k.shift(),t=k.shift(),u=g,v=h,g=k.shift(),h=k.shift(),w="A",x=this.convertEndpointToCenterParameterization(u,v,g,h,s,t,p,q,r);break;case"a":p=k.shift(),q=k.shift(),r=k.shift(),s=k.shift(),t=k.shift(),u=g,v=h,g+=k.shift(),h+=k.shift(),w="A",x=this.convertEndpointToCenterParameterization(u,v,g,h,s,t,p,q,r)}f.push({command:w||j,points:x,start:{x:y,y:z},pathLength:this.calcLength(y,z,w||j,x)})}("z"===j||"Z"===j)&&f.push({command:"z",points:[],start:void 0,pathLength:0})}return f},Kinetic.Path.calcLength=function(a,b,c,d){var e,f,g,h,i=Kinetic.Path;switch(c){case"L":return i.getLineLength(a,b,d[0],d[1]);case"C":for(e=0,f=i.getPointOnCubicBezier(0,a,b,d[0],d[1],d[2],d[3],d[4],d[5]),h=.01;1>=h;h+=.01)g=i.getPointOnCubicBezier(h,a,b,d[0],d[1],d[2],d[3],d[4],d[5]),e+=i.getLineLength(f.x,f.y,g.x,g.y),f=g;return e;case"Q":for(e=0,f=i.getPointOnQuadraticBezier(0,a,b,d[0],d[1],d[2],d[3]),h=.01;1>=h;h+=.01)g=i.getPointOnQuadraticBezier(h,a,b,d[0],d[1],d[2],d[3]),e+=i.getLineLength(f.x,f.y,g.x,g.y),f=g;return e;case"A":e=0;var j=d[4],k=d[5],l=d[4]+k,m=Math.PI/180;if(Math.abs(j-l)<m&&(m=Math.abs(j-l)),f=i.getPointOnEllipticalArc(d[0],d[1],d[2],d[3],j,0),0>k)for(h=j-m;h>l;h-=m)g=i.getPointOnEllipticalArc(d[0],d[1],d[2],d[3],h,0),e+=i.getLineLength(f.x,f.y,g.x,g.y),f=g;else for(h=j+m;l>h;h+=m)g=i.getPointOnEllipticalArc(d[0],d[1],d[2],d[3],h,0),e+=i.getLineLength(f.x,f.y,g.x,g.y),f=g;return g=i.getPointOnEllipticalArc(d[0],d[1],d[2],d[3],l,0),e+=i.getLineLength(f.x,f.y,g.x,g.y)}return 0},Kinetic.Path.convertEndpointToCenterParameterization=function(a,b,c,d,e,f,g,h,i){var j=i*(Math.PI/180),k=Math.cos(j)*(a-c)/2+Math.sin(j)*(b-d)/2,l=-1*Math.sin(j)*(a-c)/2+Math.cos(j)*(b-d)/2,m=k*k/(g*g)+l*l/(h*h);m>1&&(g*=Math.sqrt(m),h*=Math.sqrt(m));var n=Math.sqrt((g*g*h*h-g*g*l*l-h*h*k*k)/(g*g*l*l+h*h*k*k));e===f&&(n*=-1),isNaN(n)&&(n=0);var o=n*g*l/h,p=n*-h*k/g,q=(a+c)/2+Math.cos(j)*o-Math.sin(j)*p,r=(b+d)/2+Math.sin(j)*o+Math.cos(j)*p,s=function(a){return Math.sqrt(a[0]*a[0]+a[1]*a[1])},t=function(a,b){return(a[0]*b[0]+a[1]*b[1])/(s(a)*s(b))},u=function(a,b){return(a[0]*b[1]<a[1]*b[0]?-1:1)*Math.acos(t(a,b))},v=u([1,0],[(k-o)/g,(l-p)/h]),w=[(k-o)/g,(l-p)/h],x=[(-1*k-o)/g,(-1*l-p)/h],y=u(w,x);return t(w,x)<=-1&&(y=Math.PI),t(w,x)>=1&&(y=0),0===f&&y>0&&(y-=2*Math.PI),1===f&&0>y&&(y+=2*Math.PI),[q,r,g,h,v,y,j,f]},Kinetic.Factory.addGetterSetter(Kinetic.Path,"data"),Kinetic.Collection.mapMethods(Kinetic.Path)}(),function(){function a(a){a.fillText(this.partialText,0,0)}function b(a){a.strokeText(this.partialText,0,0)}var c="",d="normal";Kinetic.TextPath=function(a){this.___init(a)},Kinetic.TextPath.prototype={___init:function(c){var d=this;this.dummyCanvas=Kinetic.Util.createCanvasElement(),this.dataArray=[],Kinetic.Shape.call(this,c),this._fillFunc=a,this._strokeFunc=b,this._fillFuncHit=a,this._strokeFuncHit=b,this.className="TextPath",this.dataArray=Kinetic.Path.parsePathData(this.attrs.data),this.on("dataChange.kinetic",function(){d.dataArray=Kinetic.Path.parsePathData(this.attrs.data)}),this.on("textChange.kinetic textStroke.kinetic textStrokeWidth.kinetic",d._setTextData),d._setTextData(),this.sceneFunc(this._sceneFunc)},_sceneFunc:function(a){a.setAttr("font",this._getContextFont()),a.setAttr("textBaseline","middle"),a.setAttr("textAlign","left"),a.save();for(var b=this.glyphInfo,c=0;c<b.length;c++){a.save();var d=b[c].p0;a.translate(d.x,d.y),a.rotate(b[c].rotation),this.partialText=b[c].text,a.fillStrokeShape(this),a.restore()}a.restore()},getTextWidth:function(){return this.textWidth},getTextHeight:function(){return this.textHeight},setText:function(a){Kinetic.Text.prototype.setText.call(this,a)},_getTextSize:function(a){var b=this.dummyCanvas,c=b.getContext("2d");c.save(),c.font=this._getContextFont();var d=c.measureText(a);return c.restore(),{width:d.width,height:parseInt(this.attrs.fontSize,10)}},_setTextData:function(){var a=this,b=this._getTextSize(this.attrs.text);this.textWidth=b.width,this.textHeight=b.height,this.glyphInfo=[];for(var c,d,e,f=this.attrs.text.split(""),g=-1,h=0,i=function(){h=0;for(var b=a.dataArray,d=g+1;d<b.length;d++){if(b[d].pathLength>0)return g=d,b[d];"M"==b[d].command&&(c={x:b[d].points[0],y:b[d].points[1]})}return{}},j=function(b){var f=a._getTextSize(b).width,g=0,j=0;for(d=void 0;Math.abs(f-g)/f>.01&&25>j;){j++;for(var k=g;void 0===e;)e=i(),e&&k+e.pathLength<f&&(k+=e.pathLength,e=void 0);if(e==={}||void 0===c)return void 0;var l=!1;switch(e.command){case"L":Kinetic.Path.getLineLength(c.x,c.y,e.points[0],e.points[1])>f?d=Kinetic.Path.getPointOnLine(f,c.x,c.y,e.points[0],e.points[1],c.x,c.y):e=void 0;break;case"A":var m=e.points[4],n=e.points[5],o=e.points[4]+n;0===h?h=m+1e-8:f>g?h+=Math.PI/180*n/Math.abs(n):h-=Math.PI/360*n/Math.abs(n),(0>n&&o>h||n>=0&&h>o)&&(h=o,l=!0),d=Kinetic.Path.getPointOnEllipticalArc(e.points[0],e.points[1],e.points[2],e.points[3],h,e.points[6]);break;case"C":0===h?h=f>e.pathLength?1e-8:f/e.pathLength:f>g?h+=(f-g)/e.pathLength:h-=(g-f)/e.pathLength,h>1&&(h=1,l=!0),d=Kinetic.Path.getPointOnCubicBezier(h,e.start.x,e.start.y,e.points[0],e.points[1],e.points[2],e.points[3],e.points[4],e.points[5]);break;case"Q":0===h?h=f/e.pathLength:f>g?h+=(f-g)/e.pathLength:h-=(g-f)/e.pathLength,h>1&&(h=1,l=!0),d=Kinetic.Path.getPointOnQuadraticBezier(h,e.start.x,e.start.y,e.points[0],e.points[1],e.points[2],e.points[3])}void 0!==d&&(g=Kinetic.Path.getLineLength(c.x,c.y,d.x,d.y)),l&&(l=!1,e=void 0)}},k=0;k<f.length&&(j(f[k]),void 0!==c&&void 0!==d);k++){var l=Kinetic.Path.getLineLength(c.x,c.y,d.x,d.y),m=0,n=Kinetic.Path.getPointOnLine(m+l/2,c.x,c.y,d.x,d.y),o=Math.atan2(d.y-c.y,d.x-c.x);this.glyphInfo.push({transposeX:n.x,transposeY:n.y,text:f[k],rotation:o,p0:c,p1:d}),c=d}}},Kinetic.TextPath.prototype._getContextFont=Kinetic.Text.prototype._getContextFont,Kinetic.Util.extend(Kinetic.TextPath,Kinetic.Shape),Kinetic.Factory.addGetterSetter(Kinetic.TextPath,"fontFamily","Arial"),Kinetic.Factory.addGetterSetter(Kinetic.TextPath,"fontSize",12),Kinetic.Factory.addGetterSetter(Kinetic.TextPath,"fontStyle",d),Kinetic.Factory.addGetterSetter(Kinetic.TextPath,"fontVariant",d),Kinetic.Factory.addGetter(Kinetic.TextPath,"text",c),Kinetic.Collection.mapMethods(Kinetic.TextPath)}(),function(){Kinetic.RegularPolygon=function(a){this.___init(a)},Kinetic.RegularPolygon.prototype={___init:function(a){Kinetic.Shape.call(this,a),this.className="RegularPolygon",this.sceneFunc(this._sceneFunc)},_sceneFunc:function(a){var b,c,d,e=this.attrs.sides,f=this.attrs.radius;for(a.beginPath(),a.moveTo(0,0-f),b=1;e>b;b++)c=f*Math.sin(2*b*Math.PI/e),d=-1*f*Math.cos(2*b*Math.PI/e),a.lineTo(c,d);a.closePath(),a.fillStrokeShape(this)}},Kinetic.Util.extend(Kinetic.RegularPolygon,Kinetic.Shape),Kinetic.Factory.addGetterSetter(Kinetic.RegularPolygon,"radius",0),Kinetic.Factory.addGetterSetter(Kinetic.RegularPolygon,"sides",0),Kinetic.Collection.mapMethods(Kinetic.RegularPolygon)}(),function(){Kinetic.Star=function(a){this.___init(a)},Kinetic.Star.prototype={___init:function(a){Kinetic.Shape.call(this,a),this.className="Star",this.sceneFunc(this._sceneFunc)},_sceneFunc:function(a){var b=this.innerRadius(),c=this.outerRadius(),d=this.numPoints();a.beginPath(),a.moveTo(0,0-c);for(var e=1;2*d>e;e++){var f=e%2===0?c:b,g=f*Math.sin(e*Math.PI/d),h=-1*f*Math.cos(e*Math.PI/d);a.lineTo(g,h)}a.closePath(),a.fillStrokeShape(this)}},Kinetic.Util.extend(Kinetic.Star,Kinetic.Shape),Kinetic.Factory.addGetterSetter(Kinetic.Star,"numPoints",5),Kinetic.Factory.addGetterSetter(Kinetic.Star,"innerRadius",0),Kinetic.Factory.addGetterSetter(Kinetic.Star,"outerRadius",0),Kinetic.Collection.mapMethods(Kinetic.Star)}(),function(){var a=["fontFamily","fontSize","fontStyle","padding","lineHeight","text"],b="Change.kinetic",c="none",d="up",e="right",f="down",g="left",h="Label",i=a.length;Kinetic.Label=function(a){this.____init(a)},Kinetic.Label.prototype={____init:function(a){var b=this;this.className=h,Kinetic.Group.call(this,a),this.on("add.kinetic",function(a){b._addListeners(a.child),b._sync()})},getText:function(){return this.find("Text")[0]},getTag:function(){return this.find("Tag")[0]},_addListeners:function(c){var d,e=this,f=function(){e._sync()};for(d=0;i>d;d++)c.on(a[d]+b,f)},getWidth:function(){return this.getText().getWidth()},getHeight:function(){return this.getText().getHeight()},_sync:function(){var a,b,c,h,i,j,k,l=this.getText(),m=this.getTag();if(l&&m){switch(a=l.getWidth(),b=l.getHeight(),c=m.getPointerDirection(),h=m.getPointerWidth(),k=m.getPointerHeight(),i=0,j=0,c){case d:i=a/2,j=-1*k;break;case e:i=a+h,j=b/2;break;case f:i=a/2,j=b+k;break;case g:i=-1*h,j=b/2}m.setAttrs({x:-1*i,y:-1*j,width:a,height:b}),l.setAttrs({x:-1*i,y:-1*j})}}},Kinetic.Util.extend(Kinetic.Label,Kinetic.Group),Kinetic.Collection.mapMethods(Kinetic.Label),Kinetic.Tag=function(a){this.___init(a)},Kinetic.Tag.prototype={___init:function(a){Kinetic.Shape.call(this,a),this.className="Tag",this.sceneFunc(this._sceneFunc)},_sceneFunc:function(a){var b=this.getWidth(),c=this.getHeight(),h=this.getPointerDirection(),i=this.getPointerWidth(),j=this.getPointerHeight();a.beginPath(),a.moveTo(0,0),h===d&&(a.lineTo((b-i)/2,0),a.lineTo(b/2,-1*j),a.lineTo((b+i)/2,0)),a.lineTo(b,0),h===e&&(a.lineTo(b,(c-j)/2),a.lineTo(b+i,c/2),a.lineTo(b,(c+j)/2)),a.lineTo(b,c),h===f&&(a.lineTo((b+i)/2,c),a.lineTo(b/2,c+j),a.lineTo((b-i)/2,c)),a.lineTo(0,c),h===g&&(a.lineTo(0,(c+j)/2),a.lineTo(-1*i,c/2),a.lineTo(0,(c-j)/2)),a.closePath(),a.fillStrokeShape(this)}},Kinetic.Util.extend(Kinetic.Tag,Kinetic.Shape),Kinetic.Factory.addGetterSetter(Kinetic.Tag,"pointerDirection",c),Kinetic.Factory.addGetterSetter(Kinetic.Tag,"pointerWidth",0),Kinetic.Factory.addGetterSetter(Kinetic.Tag,"pointerHeight",0),Kinetic.Factory.addGetterSetter(Kinetic.Tag,"cornerRadius",0),Kinetic.Collection.mapMethods(Kinetic.Tag)}();

==> anc/interactive_demo/data/numeric-1.2.6.min.js <==
"use strict";var numeric=typeof exports=="undefined"?function(){}:exports;typeof global!="undefined"&&(global.numeric=numeric),numeric.version="1.2.6",numeric.bench=function(t,n){var r,i,s,o;typeof n=="undefined"&&(n=15),s=.5,r=new Date;for(;;){s*=2;for(o=s;o>3;o-=4)t(),t(),t(),t();while(o>0)t(),o--;i=new Date;if(i-r>n)break}for(o=s;o>3;o-=4)t(),t(),t(),t();while(o>0)t(),o--;return i=new Date,1e3*(3*s-1)/(i-r)},numeric._myIndexOf=function(t){var n=this.length,r;for(r=0;r<n;++r)if(this[r]===t)return r;return-1},numeric.myIndexOf=Array.prototype.indexOf?Array.prototype.indexOf:numeric._myIndexOf,numeric.Function=Function,numeric.precision=4,numeric.largeArray=50,numeric.prettyPrint=function(t){function n(e){if(e===0)return"0";if(isNaN(e))return"NaN";if(e<0)return"-"+n(-e);if(isFinite(e)){var t=Math.floor(Math.log(e)/Math.log(10)),r=e/Math.pow(10,t),i=r.toPrecision(numeric.precision);return parseFloat(i)===10&&(t++,r=1,i=r.toPrecision(numeric.precision)),parseFloat(i).toString()+"e"+t.toString()}return"Infinity"}function i(e){var t;if(typeof e=="undefined")return r.push(Array(numeric.precision+8).join(" ")),!1;if(typeof e=="string")return r.push('"'+e+'"'),!1;if(typeof e=="boolean")return r.push(e.toString()),!1;if(typeof e=="number"){var s=n(e),o=e.toPrecision(numeric.precision),u=parseFloat(e.toString()).toString(),a=[s,o,u,parseFloat(o).toString(),parseFloat(u).toString()];for(t=1;t<a.length;t++)a[t].length<s.length&&(s=a[t]);return r.push(Array(numeric.precision+8-s.length).join(" ")+s),!1}if(e===null)return r.push("null"),!1;if(typeof e=="function"){r.push(e.toString());var f=!1;for(t in e)e.hasOwnProperty(t)&&(f?r.push(",\n"):r.push("\n{"),f=!0,r.push(t),r.push(": \n"),i(e[t]));return f&&r.push("}\n"),!0}if(e instanceof Array){if(e.length>numeric.largeArray)return r.push("...Large Array..."),!0;var f=!1;r.push("[");for(t=0;t<e.length;t++)t>0&&(r.push(","),f&&r.push("\n ")),f=i(e[t]);return r.push("]"),!0}r.push("{");var f=!1;for(t in e)e.hasOwnProperty(t)&&(f&&r.push(",\n"),f=!0,r.push(t),r.push(": \n"),i(e[t]));return r.push("}"),!0}var r=[];return i(t),r.join("")},numeric.parseDate=function(t){function n(e){if(typeof e=="string")return Date.parse(e.replace(/-/g,"/"));if(e instanceof Array){var t=[],r;for(r=0;r<e.length;r++)t[r]=n(e[r]);return t}throw new Error("parseDate: parameter must be arrays of strings")}return n(t)},numeric.parseFloat=function(t){function n(e){if(typeof e=="string")return parseFloat(e);if(e instanceof Array){var t=[],r;for(r=0;r<e.length;r++)t[r]=n(e[r]);return t}throw new Error("parseFloat: parameter must be arrays of strings")}return n(t)},numeric.parseCSV=function(t){var n=t.split("\n"),r,i,s=[],o=/(([^'",]*)|('[^']*')|("[^"]*")),/g,u=/^\s*(([+-]?[0-9]+(\.[0-9]*)?(e[+-]?[0-9]+)?)|([+-]?[0-9]*(\.[0-9]+)?(e[+-]?[0-9]+)?))\s*$/,a=function(e){return e.substr(0,e.length-1)},f=0;for(i=0;i<n.length;i++){var l=(n[i]+",").match(o),c;if(l.length>0){s[f]=[];for(r=0;r<l.length;r++)c=a(l[r]),u.test(c)?s[f][r]=parseFloat(c):s[f][r]=c;f++}}return s},numeric.toCSV=function(t){var n=numeric.dim(t),r,i,s,o,u,a;s=n[0],o=n[1],a=[];for(r=0;r<s;r++){u=[];for(i=0;i<s;i++)u[i]=t[r][i].toString();a[r]=u.join(", ")}return a.join("\n")+"\n"},numeric.getURL=function(t){var n=new XMLHttpRequest;return n.open("GET",t,!1),n.send(),n},numeric.imageURL=function(t){function n(e){var t=e.length,n,r,i,s,o,u,a,f,l="ABCDEFGHIJKLMNOPQRSTUVWXYZabcdefghijklmnopqrstuvwxyz0123456789+/=",c="";for(n=0;n<t;n+=3)r=e[n],i=e[n+1],s=e[n+2],o=r>>2,u=((r&3)<<4)+(i>>4),a=((i&15)<<2)+(s>>6),f=s&63,n+1>=t?a=f=64:n+2>=t&&(f=64),c+=l.charAt(o)+l.charAt(u)+l.charAt(a)+l.charAt(f);return c}function r(e,t,n){typeof t=="undefined"&&(t=0),typeof n=="undefined"&&(n=e.length);var r=[0,1996959894,3993919788,2567524794,124634137,1886057615,3915621685,2657392035,249268274,2044508324,3772115230,2547177864,162941995,2125561021,3887607047,2428444049,498536548,1789927666,4089016648,2227061214,450548861,1843258603,4107580753,2211677639,325883990,1684777152,4251122042,2321926636,335633487,1661365465,4195302755,2366115317,997073096,1281953886,3579855332,2724688242,1006888145,1258607687,3524101629,2768942443,901097722,1119000684,3686517206,2898065728,853044451,1172266101,3705015759,2882616665,651767980,1373503546,3369554304,3218104598,565507253,1454621731,3485111705,3099436303,671266974,1594198024,3322730930,2970347812,795835527,1483230225,3244367275,3060149565,1994146192,31158534,2563907772,4023717930,1907459465,112637215,2680153253,3904427059,2013776290,251722036,2517215374,3775830040,2137656763,141376813,2439277719,3865271297,1802195444,476864866,2238001368,4066508878,1812370925,453092731,2181625025,4111451223,1706088902,314042704,2344532202,4240017532,1658658271,366619977,2362670323,4224994405,1303535960,984961486,2747007092,3569037538,1256170817,1037604311,2765210733,3554079995,1131014506,879679996,2909243462,3663771856,1141124467,855842277,2852801631,3708648649,1342533948,654459306,3188396048,3373015174,1466479909,544179635,3110523913,3462522015,1591671054,702138776,2966460450,3352799412,1504918807,783551873,3082640443,3233442989,3988292384,2596254646,62317068,1957810842,3939845945,2647816111,81470997,1943803523,3814918930,2489596804,225274430,2053790376,3826175755,2466906013,167816743,2097651377,4027552580,2265490386,503444072,1762050814,4150417245,2154129355,426522225,1852507879,4275313526,2312317920,282753626,1742555852,4189708143,2394877945,397917763,1622183637,3604390888,2714866558,953729732,1340076626,3518719985,2797360999,1068828381,1219638859,3624741850,2936675148,906185462,1090812512,3747672003,2825379669,829329135,1181335161,3412177804,3160834842,628085408,1382605366,3423369109,3138078467,570562233,1426400815,3317316542,2998733608,733239954,1555261956,3268935591,3050360625,752459403,1541320221,2607071920,3965973030,1969922972,40735498,2617837225,3943577151,1913087877,83908371,2512341634,3803740692,2075208622,213261112,2463272603,3855990285,2094854071,198958881,2262029012,4057260610,1759359992,534414190,2176718541,4139329115,1873836001,414664567,2282248934,4279200368,1711684554,285281116,2405801727,4167216745,1634467795,376229701,2685067896,3608007406,1308918612,956543938,2808555105,3495958263,1231636301,1047427035,2932959818,3654703836,1088359270,936918e3,2847714899,3736837829,1202900863,817233897,3183342108,3401237130,1404277552,615818150,3134207493,3453421203,1423857449,601450431,3009837614,3294710456,1567103746,711928724,3020668471,3272380065,1510334235,755167117],i=-1,s=0,o=e.length,u;for(u=t;u<n;u++)s=(i^e[u])&255,i=i>>>8^r[s];return i^-1}var i=t[0].length,s=t[0][0].length,o,u,a,f,l,c,h,p,d,v,m,g=[137,80,78,71,13,10,26,10,0,0,0,13,73,72,68,82,s>>24&255,s>>16&255,s>>8&255,s&255,i>>24&255,i>>16&255,i>>8&255,i&255,8,2,0,0,0,-1,-2,-3,-4,-5,-6,-7,-8,73,68,65,84,8,29];m=r(g,12,29),g[29]=m>>24&255,g[30]=m>>16&255,g[31]=m>>8&255,g[32]=m&255,o=1,u=0;for(p=0;p<i;p++){p<i-1?g.push(0):g.push(1),c=3*s+1+(p===0)&255,h=3*s+1+(p===0)>>8&255,g.push(c),g.push(h),g.push(~c&255),g.push(~h&255),p===0&&g.push(0);for(d=0;d<s;d++)for(f=0;f<3;f++)c=t[f][p][d],c>255?c=255:c<0?c=0:c=Math.round(c),o=(o+c)%65521,u=(u+o)%65521,g.push(c);g.push(0)}return v=(u<<16)+o,g.push(v>>24&255),g.push(v>>16&255),g.push(v>>8&255),g.push(v&255),l=g.length-41,g[33]=l>>24&255,g[34]=l>>16&255,g[35]=l>>8&255,g[36]=l&255,m=r(g,37),g.push(m>>24&255),g.push(m>>16&255),g.push(m>>8&255),g.push(m&255),g.push(0),g.push(0),g.push(0),g.push(0),g.push(73),g.push(69),g.push(78),g.push(68),g.push(174),g.push(66),g.push(96),g.push(130),"data:image/png;base64,"+n(g)},numeric._dim=function(t){var n=[];while(typeof t=="object")n.push(t.length),t=t[0];return n},numeric.dim=function(t){var n,r;if(typeof t=="object")return n=t[0],typeof n=="object"?(r=n[0],typeof r=="object"?numeric._dim(t):[t.length,n.length]):[t.length];return[]},numeric.mapreduce=function(t,n){return Function("x","accum","_s","_k",'if(typeof accum === "undefined") accum = '+n+";\n"+'if(typeof x === "number") { var xi = x; '+t+"; return accum; }\n"+'if(typeof _s === "undefined") _s = numeric.dim(x);\n'+'if(typeof _k === "undefined") _k = 0;\n'+"var _n = _s[_k];\n"+"var i,xi;\n"+"if(_k < _s.length-1) {\n"+"    for(i=_n-1;i>=0;i--) {\n"+"        accum = arguments.callee(x[i],accum,_s,_k+1);\n"+"    }"+"    return accum;\n"+"}\n"+"for(i=_n-1;i>=1;i-=2) { \n"+"    xi = x[i];\n"+"    "+t+";\n"+"    xi = x[i-1];\n"+"    "+t+";\n"+"}\n"+"if(i === 0) {\n"+"    xi = x[i];\n"+"    "+t+"\n"+"}\n"+"return accum;")},numeric.mapreduce2=function(t,n){return Function("x","var n = x.length;\nvar i,xi;\n"+n+";\n"+"for(i=n-1;i!==-1;--i) { \n"+"    xi = x[i];\n"+"    "+t+";\n"+"}\n"+"return accum;")},numeric.same=function same(e,t){var n,r;if(e instanceof Array&&t instanceof Array){r=e.length;if(r!==t.length)return!1;for(n=0;n<r;n++){if(e[n]===t[n])continue;if(typeof e[n]!="object")return!1;if(!same(e[n],t[n]))return!1}return!0}return!1},numeric.rep=function(t,n,r){typeof r=="undefined"&&(r=0);var i=t[r],s=Array(i),o;if(r===t.length-1){for(o=i-2;o>=0;o-=2)s[o+1]=n,s[o]=n;return o===-1&&(s[0]=n),s}for(o=i-1;o>=0;o--)s[o]=numeric.rep(t,n,r+1);return s},numeric.dotMMsmall=function(t,n){var r,i,s,o,u,a,f,l,c,h,p,d,v,m;o=t.length,u=n.length,a=n[0].length,f=Array(o);for(r=o-1;r>=0;r--){l=Array(a),c=t[r];for(s=a-1;s>=0;s--){h=c[u-1]*n[u-1][s];for(i=u-2;i>=1;i-=2)p=i-1,h+=c[i]*n[i][s]+c[p]*n[p][s];i===0&&(h+=c[0]*n[0][s]),l[s]=h}f[r]=l}return f},numeric._getCol=function(t,n,r){var i=t.length,s;for(s=i-1;s>0;--s)r[s]=t[s][n],--s,r[s]=t[s][n];s===0&&(r[0]=t[0][n])},numeric.dotMMbig=function(t,n){var r=numeric._getCol,i=n.length,s=Array(i),o=t.length,u=n[0].length,a=new Array(o),f,l=numeric.dotVV,c,h,p,d;--i,--o;for(c=o;c!==-1;--c)a[c]=Array(u);--u;for(c=u;c!==-1;--c){r(n,c,s);for(h=o;h!==-1;--h)d=0,f=t[h],a[h][c]=l(f,s)}return a},numeric.dotMV=function(t,n){var r=t.length,i=n.length,s,o=Array(r),u=numeric.dotVV;for(s=r-1;s>=0;s--)o[s]=u(t[s],n);return o},numeric.dotVM=function(t,n){var r,i,s,o,u,a,f,l,c,h,p,d,v,m,g,y,b,w,E;o=t.length,u=n[0].length,f=Array(u);for(s=u-1;s>=0;s--){h=t[o-1]*n[o-1][s];for(i=o-2;i>=1;i-=2)p=i-1,h+=t[i]*n[i][s]+t[p]*n[p][s];i===0&&(h+=t[0]*n[0][s]),f[s]=h}return f},numeric.dotVV=function(t,n){var r,i=t.length,s,o=t[i-1]*n[i-1];for(r=i-2;r>=1;r-=2)s=r-1,o+=t[r]*n[r]+t[s]*n[s];return r===0&&(o+=t[0]*n[0]),o},numeric.dot=function(t,n){var r=numeric.dim;switch(r(t).length*1e3+r(n).length){case 2002:return n.length<10?numeric.dotMMsmall(t,n):numeric.dotMMbig(t,n);case 2001:return numeric.dotMV(t,n);case 1002:return numeric.dotVM(t,n);case 1001:return numeric.dotVV(t,n);case 1e3:return numeric.mulVS(t,n);case 1:return numeric.mulSV(t,n);case 0:return t*n;default:throw new Error("numeric.dot only works on vectors and matrices")}},numeric.diag=function(t){var n,r,i,s=t.length,o=Array(s),u;for(n=s-1;n>=0;n--){u=Array(s),r=n+2;for(i=s-1;i>=r;i-=2)u[i]=0,u[i-1]=0;i>n&&(u[i]=0),u[n]=t[n];for(i=n-1;i>=1;i-=2)u[i]=0,u[i-1]=0;i===0&&(u[0]=0),o[n]=u}return o},numeric.getDiag=function(e){var t=Math.min(e.length,e[0].length),n,r=Array(t);for(n=t-1;n>=1;--n)r[n]=e[n][n],--n,r[n]=e[n][n];return n===0&&(r[0]=e[0][0]),r},numeric.identity=function(t){return numeric.diag(numeric.rep([t],1))},numeric.pointwise=function(t,n,r){typeof r=="undefined"&&(r="");var i=[],s,o=/\[i\]$/,u,a="",f=!1;for(s=0;s<t.length;s++)o.test(t[s])?(u=t[s].substring(0,t[s].length-3),a=u):u=t[s],u==="ret"&&(f=!0),i.push(u);return i[t.length]="_s",i[t.length+1]="_k",i[t.length+2]='if(typeof _s === "undefined") _s = numeric.dim('+a+");\n"+'if(typeof _k === "undefined") _k = 0;\n'+"var _n = _s[_k];\n"+"var i"+(f?"":", ret = Array(_n)")+";\n"+"if(_k < _s.length-1) {\n"+"    for(i=_n-1;i>=0;i--) ret[i] = arguments.callee("+t.join(",")+",_s,_k+1);\n"+"    return ret;\n"+"}\n"+r+"\n"+"for(i=_n-1;i!==-1;--i) {\n"+"    "+n+"\n"+"}\n"+"return ret;",Function.apply(null,i)},numeric.pointwise2=function(t,n,r){typeof r=="undefined"&&(r="");var i=[],s,o=/\[i\]$/,u,a="",f=!1;for(s=0;s<t.length;s++)o.test(t[s])?(u=t[s].substring(0,t[s].length-3),a=u):u=t[s],u==="ret"&&(f=!0),i.push(u);return i[t.length]="var _n = "+a+".length;\n"+"var i"+(f?"":", ret = Array(_n)")+";\n"+r+"\n"+"for(i=_n-1;i!==-1;--i) {\n"+n+"\n"+"}\n"+"return ret;",Function.apply(null,i)},numeric._biforeach=function _biforeach(e,t,n,r,i){if(r===n.length-1){i(e,t);return}var s,o=n[r];for(s=o-1;s>=0;s--)_biforeach(typeof e=="object"?e[s]:e,typeof t=="object"?t[s]:t,n,r+1,i)},numeric._biforeach2=function _biforeach2(e,t,n,r,i){if(r===n.length-1)return i(e,t);var s,o=n[r],u=Array(o);for(s=o-1;s>=0;--s)u[s]=_biforeach2(typeof e=="object"?e[s]:e,typeof t=="object"?t[s]:t,n,r+1,i);return u},numeric._foreach=function _foreach(e,t,n,r){if(n===t.length-1){r(e);return}var i,s=t[n];for(i=s-1;i>=0;i--)_foreach(e[i],t,n+1,r)},numeric._foreach2=function _foreach2(e,t,n,r){if(n===t.length-1)return r(e);var i,s=t[n],o=Array(s);for(i=s-1;i>=0;i--)o[i]=_foreach2(e[i],t,n+1,r);return o},numeric.ops2={add:"+",sub:"-",mul:"*",div:"/",mod:"%",and:"&&",or:"||",eq:"===",neq:"!==",lt:"<",gt:">",leq:"<=",geq:">=",band:"&",bor:"|",bxor:"^",lshift:"<<",rshift:">>",rrshift:">>>"},numeric.opseq={addeq:"+=",subeq:"-=",muleq:"*=",diveq:"/=",modeq:"%=",lshifteq:"<<=",rshifteq:">>=",rrshifteq:">>>=",bandeq:"&=",boreq:"|=",bxoreq:"^="},numeric.mathfuns=["abs","acos","asin","atan","ceil","cos","exp","floor","log","round","sin","sqrt","tan","isNaN","isFinite"],numeric.mathfuns2=["atan2","pow","max","min"],numeric.ops1={neg:"-",not:"!",bnot:"~",clone:""},numeric.mapreducers={any:["if(xi) return true;","var accum = false;"],all:["if(!xi) return false;","var accum = true;"],sum:["accum += xi;","var accum = 0;"],prod:["accum *= xi;","var accum = 1;"],norm2Squared:["accum += xi*xi;","var accum = 0;"],norminf:["accum = max(accum,abs(xi));","var accum = 0, max = Math.max, abs = Math.abs;"],norm1:["accum += abs(xi)","var accum = 0, abs = Math.abs;"],sup:["accum = max(accum,xi);","var accum = -Infinity, max = Math.max;"],inf:["accum = min(accum,xi);","var accum = Infinity, min = Math.min;"]},function(){var e,t;for(e=0;e<numeric.mathfuns2.length;++e)t=numeric.mathfuns2[e],numeric.ops2[t]=t;for(e in numeric.ops2)if(numeric.ops2.hasOwnProperty(e)){t=numeric.ops2[e];var n,r,i="";numeric.myIndexOf.call(numeric.mathfuns2,e)!==-1?(i="var "+t+" = Math."+t+";\n",n=function(e,n,r){return e+" = "+t+"("+n+","+r+")"},r=function(e,n){return e+" = "+t+"("+e+","+n+")"}):(n=function(e,n,r){return e+" = "+n+" "+t+" "+r},numeric.opseq.hasOwnProperty(e+"eq")?r=function(e,n){return e+" "+t+"= "+n}:r=function(e,n){return e+" = "+e+" "+t+" "+n}),numeric[e+"VV"]=numeric.pointwise2(["x[i]","y[i]"],n("ret[i]","x[i]","y[i]"),i),numeric[e+"SV"]=numeric.pointwise2(["x","y[i]"],n("ret[i]","x","y[i]"),i),numeric[e+"VS"]=numeric.pointwise2(["x[i]","y"],n("ret[i]","x[i]","y"),i),numeric[e]=Function("var n = arguments.length, i, x = arguments[0], y;\nvar VV = numeric."+e+"VV, VS = numeric."+e+"VS, SV = numeric."+e+"SV;\n"+"var dim = numeric.dim;\n"+"for(i=1;i!==n;++i) { \n"+"  y = arguments[i];\n"+'  if(typeof x === "object") {\n'+'      if(typeof y === "object") x = numeric._biforeach2(x,y,dim(x),0,VV);\n'+"      else x = numeric._biforeach2(x,y,dim(x),0,VS);\n"+'  } else if(typeof y === "object") x = numeric._biforeach2(x,y,dim(y),0,SV);\n'+"  else "+r("x","y")+"\n"+"}\nreturn x;\n"),numeric[t]=numeric[e],numeric[e+"eqV"]=numeric.pointwise2(["ret[i]","x[i]"],r("ret[i]","x[i]"),i),numeric[e+"eqS"]=numeric.pointwise2(["ret[i]","x"],r("ret[i]","x"),i),numeric[e+"eq"]=Function("var n = arguments.length, i, x = arguments[0], y;\nvar V = numeric."+e+"eqV, S = numeric."+e+"eqS\n"+"var s = numeric.dim(x);\n"+"for(i=1;i!==n;++i) { \n"+"  y = arguments[i];\n"+'  if(typeof y === "object") numeric._biforeach(x,y,s,0,V);\n'+"  else numeric._biforeach(x,y,s,0,S);\n"+"}\nreturn x;\n")}for(e=0;e<numeric.mathfuns2.length;++e)t=numeric.mathfuns2[e],delete numeric.ops2[t];for(e=0;e<numeric.mathfuns.length;++e)t=numeric.mathfuns[e],numeric.ops1[t]=t;for(e in numeric.ops1)numeric.ops1.hasOwnProperty(e)&&(i="",t=numeric.ops1[e],numeric.myIndexOf.call(numeric.mathfuns,e)!==-1&&Math.hasOwnProperty(t)&&(i="var "+t+" = Math."+t+";\n"),numeric[e+"eqV"]=numeric.pointwise2(["ret[i]"],"ret[i] = "+t+"(ret[i]);",i),numeric[e+"eq"]=Function("x",'if(typeof x !== "object") return '+t+"x\n"+"var i;\n"+"var V = numeric."+e+"eqV;\n"+"var s = numeric.dim(x);\n"+"numeric._foreach(x,s,0,V);\n"+"return x;\n"),numeric[e+"V"]=numeric.pointwise2(["x[i]"],"ret[i] = "+t+"(x[i]);",i),numeric[e]=Function("x",'if(typeof x !== "object") return '+t+"(x)\n"+"var i;\n"+"var V = numeric."+e+"V;\n"+"var s = numeric.dim(x);\n"+"return numeric._foreach2(x,s,0,V);\n"));for(e=0;e<numeric.mathfuns.length;++e)t=numeric.mathfuns[e],delete numeric.ops1[t];for(e in numeric.mapreducers)numeric.mapreducers.hasOwnProperty(e)&&(t=numeric.mapreducers[e],numeric[e+"V"]=numeric.mapreduce2(t[0],t[1]),numeric[e]=Function("x","s","k",t[1]+'if(typeof x !== "object") {'+"    xi = x;\n"+t[0]+";\n"+"    return accum;\n"+"}"+'if(typeof s === "undefined") s = numeric.dim(x);\n'+'if(typeof k === "undefined") k = 0;\n'+"if(k === s.length-1) return numeric."+e+"V(x);\n"+"var xi;\n"+"var n = x.length, i;\n"+"for(i=n-1;i!==-1;--i) {\n"+"   xi = arguments.callee(x[i]);\n"+t[0]+";\n"+"}\n"+"return accum;\n"))}(),numeric.truncVV=numeric.pointwise(["x[i]","y[i]"],"ret[i] = round(x[i]/y[i])*y[i];","var round = Math.round;"),numeric.truncVS=numeric.pointwise(["x[i]","y"],"ret[i] = round(x[i]/y)*y;","var round = Math.round;"),numeric.truncSV=numeric.pointwise(["x","y[i]"],"ret[i] = round(x/y[i])*y[i];","var round = Math.round;"),numeric.trunc=function(t,n){return typeof t=="object"?typeof n=="object"?numeric.truncVV(t,n):numeric.truncVS(t,n):typeof n=="object"?numeric.truncSV(t,n):Math.round(t/n)*n},numeric.inv=function(t){var n=numeric.dim(t),r=Math.abs,i=n[0],s=n[1],o=numeric.clone(t),u,a,f=numeric.identity(i),l,c,h,p,d,t;for(p=0;p<s;++p){var v=-1,m=-1;for(h=p;h!==i;++h)d=r(o[h][p]),d>m&&(v=h,m=d);a=o[v],o[v]=o[p],o[p]=a,c=f[v],f[v]=f[p],f[p]=c,t=a[p];for(d=p;d!==s;++d)a[d]/=t;for(d=s-1;d!==-1;--d)c[d]/=t;for(h=i-1;h!==-1;--h)if(h!==p){u=o[h],l=f[h],t=u[p];for(d=p+1;d!==s;++d)u[d]-=a[d]*t;for(d=s-1;d>0;--d)l[d]-=c[d]*t,--d,l[d]-=c[d]*t;d===0&&(l[0]-=c[0]*t)}}return f},numeric.det=function(t){var n=numeric.dim(t);if(n.length!==2||n[0]!==n[1])throw new Error("numeric: det() only works on square matrices");var r=n[0],i=1,s,o,u,a=numeric.clone(t),f,l,c,h,p,d,v;for(o=0;o<r-1;o++){u=o;for(s=o+1;s<r;s++)Math.abs(a[s][o])>Math.abs(a[u][o])&&(u=s);u!==o&&(h=a[u],a[u]=a[o],a[o]=h,i*=-1),f=a[o];for(s=o+1;s<r;s++){l=a[s],c=l[o]/f[o];for(u=o+1;u<r-1;u+=2)p=u+1,l[u]-=f[u]*c,l[p]-=f[p]*c;u!==r&&(l[u]-=f[u]*c)}if(f[o]===0)return 0;i*=f[o]}return i*a[o][o]},numeric.transpose=function(t){var n,r,i=t.length,s=t[0].length,o=Array(s),u,a,f;for(r=0;r<s;r++)o[r]=Array(i);for(n=i-1;n>=1;n-=2){a=t[n],u=t[n-1];for(r=s-1;r>=1;--r)f=o[r],f[n]=a[r],f[n-1]=u[r],--r,f=o[r],f[n]=a[r],f[n-1]=u[r];r===0&&(f=o[0],f[n]=a[0],f[n-1]=u[0])}if(n===0){u=t[0];for(r=s-1;r>=1;--r)o[r][0]=u[r],--r,o[r][0]=u[r];r===0&&(o[0][0]=u[0])}return o},numeric.negtranspose=function(t){var n,r,i=t.length,s=t[0].length,o=Array(s),u,a,f;for(r=0;r<s;r++)o[r]=Array(i);for(n=i-1;n>=1;n-=2){a=t[n],u=t[n-1];for(r=s-1;r>=1;--r)f=o[r],f[n]=-a[r],f[n-1]=-u[r],--r,f=o[r],f[n]=-a[r],f[n-1]=-u[r];r===0&&(f=o[0],f[n]=-a[0],f[n-1]=-u[0])}if(n===0){u=t[0];for(r=s-1;r>=1;--r)o[r][0]=-u[r],--r,o[r][0]=-u[r];r===0&&(o[0][0]=-u[0])}return o},numeric._random=function _random(e,t){var n,r=e[t],i=Array(r),s;if(t===e.length-1){s=Math.random;for(n=r-1;n>=1;n-=2)i[n]=s(),i[n-1]=s();return n===0&&(i[0]=s()),i}for(n=r-1;n>=0;n--)i[n]=_random(e,t+1);return i},numeric.random=function(t){return numeric._random(t,0)},numeric.norm2=function(t){return Math.sqrt(numeric.norm2Squared(t))},numeric.linspace=function(t,n,r){typeof r=="undefined"&&(r=Math.max(Math.round(n-t)+1,1));if(r<2)return r===1?[t]:[];var i,s=Array(r);r--;for(i=r;i>=0;i--)s[i]=(i*n+(r-i)*t)/r;return s},numeric.getBlock=function(t,n,r){function s(e,t){var o,u=n[t],a=r[t]-u,f=Array(a);if(t===i.length-1){for(o=a;o>=0;o--)f[o]=e[o+u];return f}for(o=a;o>=0;o--)f[o]=s(e[o+u],t+1);return f}var i=numeric.dim(t);return s(t,0)},numeric.setBlock=function(t,n,r,i){function o(e,t,i){var u,a=n[i],f=r[i]-a;if(i===s.length-1)for(u=f;u>=0;u--)e[u+a]=t[u];for(u=f;u>=0;u--)o(e[u+a],t[u],i+1)}var s=numeric.dim(t);return o(t,i,0),t},numeric.getRange=function(t,n,r){var i=n.length,s=r.length,o,u,a=Array(i),f,l;for(o=i-1;o!==-1;--o){a[o]=Array(s),f=a[o],l=t[n[o]];for(u=s-1;u!==-1;--u)f[u]=l[r[u]]}return a},numeric.blockMatrix=function(t){var n=numeric.dim(t);if(n.length<4)return numeric.blockMatrix([t]);var r=n[0],i=n[1],s,o,u,a,f;s=0,o=0;for(u=0;u<r;++u)s+=t[u][0].length;for(a=0;a<i;++a)o+=t[0][a][0].length;var l=Array(s);for(u=0;u<s;++u)l[u]=Array(o);var c=0,h,p,d,v,m;for(u=0;u<r;++u){h=o;for(a=i-1;a!==-1;--a){f=t[u][a],h-=f[0].length;for(d=f.length-1;d!==-1;--d){m=f[d],p=l[c+d];for(v=m.length-1;v!==-1;--v)p[h+v]=m[v]}}c+=t[u][0].length}return l},numeric.tensor=function(t,n){if(typeof t=="number"||typeof n=="number")return numeric.mul(t,n);var r=numeric.dim(t),i=numeric.dim(n);if(r.length!==1||i.length!==1)throw new Error("numeric: tensor product is only defined for vectors");var s=r[0],o=i[0],u=Array(s),a,f,l,c;for(f=s-1;f>=0;f--){a=Array(o),c=t[f];for(l=o-1;l>=3;--l)a[l]=c*n[l],--l,a[l]=c*n[l],--l,a[l]=c*n[l],--l,a[l]=c*n[l];while(l>=0)a[l]=c*n[l],--l;u[f]=a}return u},numeric.T=function(t,n){this.x=t,this.y=n},numeric.t=function(t,n){return new numeric.T(t,n)},numeric.Tbinop=function(t,n,r,i,s){var o=numeric.indexOf;if(typeof s!="string"){var u;s="";for(u in numeric)numeric.hasOwnProperty(u)&&(t.indexOf(u)>=0||n.indexOf(u)>=0||r.indexOf(u)>=0||i.indexOf(u)>=0)&&u.length>1&&(s+="var "+u+" = numeric."+u+";\n")}return Function(["y"],"var x = this;\nif(!(y instanceof numeric.T)) { y = new numeric.T(y); }\n"+s+"\n"+"if(x.y) {"+"  if(y.y) {"+"    return new numeric.T("+i+");\n"+"  }\n"+"  return new numeric.T("+r+");\n"+"}\n"+"if(y.y) {\n"+"  return new numeric.T("+n+");\n"+"}\n"+"return new numeric.T("+t+");\n")},numeric.T.prototype.add=numeric.Tbinop("add(x.x,y.x)","add(x.x,y.x),y.y","add(x.x,y.x),x.y","add(x.x,y.x),add(x.y,y.y)"),numeric.T.prototype.sub=numeric.Tbinop("sub(x.x,y.x)","sub(x.x,y.x),neg(y.y)","sub(x.x,y.x),x.y","sub(x.x,y.x),sub(x.y,y.y)"),numeric.T.prototype.mul=numeric.Tbinop("mul(x.x,y.x)","mul(x.x,y.x),mul(x.x,y.y)","mul(x.x,y.x),mul(x.y,y.x)","sub(mul(x.x,y.x),mul(x.y,y.y)),add(mul(x.x,y.y),mul(x.y,y.x))"),numeric.T.prototype.reciprocal=function(){var t=numeric.mul,n=numeric.div;if(this.y){var r=numeric.add(t(this.x,this.x),t(this.y,this.y));return new numeric.T(n(this.x,r),n(numeric.neg(this.y),r))}return new T(n(1,this.x))},numeric.T.prototype.div=function div(e){e instanceof numeric.T||(e=new numeric.T(e));if(e.y)return this.mul(e.reciprocal());var div=numeric.div;return this.y?new numeric.T(div(this.x,e.x),div(this.y,e.x)):new numeric.T(div(this.x,e.x))},numeric.T.prototype.dot=numeric.Tbinop("dot(x.x,y.x)","dot(x.x,y.x),dot(x.x,y.y)","dot(x.x,y.x),dot(x.y,y.x)","sub(dot(x.x,y.x),dot(x.y,y.y)),add(dot(x.x,y.y),dot(x.y,y.x))"),numeric.T.prototype.transpose=function(){var t=numeric.transpose,n=this.x,r=this.y;return r?new numeric.T(t(n),t(r)):new numeric.T(t(n))},numeric.T.prototype.transjugate=function(){var t=numeric.transpose,n=this.x,r=this.y;return r?new numeric.T(t(n),numeric.negtranspose(r)):new numeric.T(t(n))},numeric.Tunop=function(t,n,r){return typeof r!="string"&&(r=""),Function("var x = this;\n"+r+"\n"+"if(x.y) {"+"  "+n+";\n"+"}\n"+t+";\n")},numeric.T.prototype.exp=numeric.Tunop("return new numeric.T(ex)","return new numeric.T(mul(cos(x.y),ex),mul(sin(x.y),ex))","var ex = numeric.exp(x.x), cos = numeric.cos, sin = numeric.sin, mul = numeric.mul;"),numeric.T.prototype.conj=numeric.Tunop("return new numeric.T(x.x);","return new numeric.T(x.x,numeric.neg(x.y));"),numeric.T.prototype.neg=numeric.Tunop("return new numeric.T(neg(x.x));","return new numeric.T(neg(x.x),neg(x.y));","var neg = numeric.neg;"),numeric.T.prototype.sin=numeric.Tunop("return new numeric.T(numeric.sin(x.x))","return x.exp().sub(x.neg().exp()).div(new numeric.T(0,2));"),numeric.T.prototype.cos=numeric.Tunop("return new numeric.T(numeric.cos(x.x))","return x.exp().add(x.neg().exp()).div(2);"),numeric.T.prototype.abs=numeric.Tunop("return new numeric.T(numeric.abs(x.x));","return new numeric.T(numeric.sqrt(numeric.add(mul(x.x,x.x),mul(x.y,x.y))));","var mul = numeric.mul;"),numeric.T.prototype.log=numeric.Tunop("return new numeric.T(numeric.log(x.x));","var theta = new numeric.T(numeric.atan2(x.y,x.x)), r = x.abs();\nreturn new numeric.T(numeric.log(r.x),theta.x);"),numeric.T.prototype.norm2=numeric.Tunop("return numeric.norm2(x.x);","var f = numeric.norm2Squared;\nreturn Math.sqrt(f(x.x)+f(x.y));"),numeric.T.prototype.inv=function(){var t=this;if(typeof t.y=="undefined")return new numeric.T(numeric.inv(t.x));var n=t.x.length,r,i,s,o=numeric.identity(n),u=numeric.rep([n,n],0),a=numeric.clone(t.x),f=numeric.clone(t.y),l,c,h,p,d,v,m,g,r,i,s,y,b,w,E,S,x,T;for(r=0;r<n;r++){w=a[r][r],E=f[r][r],y=w*w+E*E,s=r;for(i=r+1;i<n;i++)w=a[i][r],E=f[i][r],b=w*w+E*E,b>y&&(s=i,y=b);s!==r&&(T=a[r],a[r]=a[s],a[s]=T,T=f[r],f[r]=f[s],f[s]=T,T=o[r],o[r]=o[s],o[s]=T,T=u[r],u[r]=u[s],u[s]=T),l=a[r],c=f[r],d=o[r],v=u[r],w=l[r],E=c[r];for(i=r+1;i<n;i++)S=l[i],x=c[i],l[i]=(S*w+x*E)/y,c[i]=(x*w-S*E)/y;for(i=0;i<n;i++)S=d[i],x=v[i],d[i]=(S*w+x*E)/y,v[i]=(x*w-S*E)/y;for(i=r+1;i<n;i++){h=a[i],p=f[i],m=o[i],g=u[i],w=h[r],E=p[r];for(s=r+1;s<n;s++)S=l[s],x=c[s],h[s]-=S*w-x*E,p[s]-=x*w+S*E;for(s=0;s<n;s++)S=d[s],x=v[s],m[s]-=S*w-x*E,g[s]-=x*w+S*E}}for(r=n-1;r>0;r--){d=o[r],v=u[r];for(i=r-1;i>=0;i--){m=o[i],g=u[i],w=a[i][r],E=f[i][r];for(s=n-1;s>=0;s--)S=d[s],x=v[s],m[s]-=w*S-E*x,g[s]-=w*x+E*S}}return new numeric.T(o,u)},numeric.T.prototype.get=function(t){var n=this.x,r=this.y,i=0,s,o=t.length;if(r){while(i<o)s=t[i],n=n[s],r=r[s],i++;return new numeric.T(n,r)}while(i<o)s=t[i],n=n[s],i++;return new numeric.T(n)},numeric.T.prototype.set=function(t,n){var r=this.x,i=this.y,s=0,o,u=t.length,a=n.x,f=n.y;if(u===0)return f?this.y=f:i&&(this.y=undefined),this.x=r,this;if(f){i||(i=numeric.rep(numeric.dim(r),0),this.y=i);while(s<u-1)o=t[s],r=r[o],i=i[o],s++;return o=t[s],r[o]=a,i[o]=f,this}if(i){while(s<u-1)o=t[s],r=r[o],i=i[o],s++;return o=t[s],r[o]=a,a instanceof Array?i[o]=numeric.rep(numeric.dim(a),0):i[o]=0,this}while(s<u-1)o=t[s],r=r[o],s++;return o=t[s],r[o]=a,this},numeric.T.prototype.getRows=function(t,n){var r=n-t+1,i,s=Array(r),o,u=this.x,a=this.y;for(i=t;i<=n;i++)s[i-t]=u[i];if(a){o=Array(r);for(i=t;i<=n;i++)o[i-t]=a[i];return new numeric.T(s,o)}return new numeric.T(s)},numeric.T.prototype.setRows=function(t,n,r){var i,s=this.x,o=this.y,u=r.x,a=r.y;for(i=t;i<=n;i++)s[i]=u[i-t];if(a){o||(o=numeric.rep(numeric.dim(s),0),this.y=o);for(i=t;i<=n;i++)o[i]=a[i-t]}else if(o)for(i=t;i<=n;i++)o[i]=numeric.rep([u[i-t].length],0);return this},numeric.T.prototype.getRow=function(t){var n=this.x,r=this.y;return r?new numeric.T(n[t],r[t]):new numeric.T(n[t])},numeric.T.prototype.setRow=function(t,n){var r=this.x,i=this.y,s=n.x,o=n.y;return r[t]=s,o?(i||(i=numeric.rep(numeric.dim(r),0),this.y=i),i[t]=o):i&&(i=numeric.rep([s.length],0)),this},numeric.T.prototype.getBlock=function(t,n){var r=this.x,i=this.y,s=numeric.getBlock;return i?new numeric.T(s(r,t,n),s(i,t,n)):new numeric.T(s(r,t,n))},numeric.T.prototype.setBlock=function(t,n,r){r instanceof numeric.T||(r=new numeric.T(r));var i=this.x,s=this.y,o=numeric.setBlock,u=r.x,a=r.y;if(a)return s||(this.y=numeric.rep(numeric.dim(this),0),s=this.y),o(i,t,n,u),o(s,t,n,a),this;o(i,t,n,u),s&&o(s,t,n,numeric.rep(numeric.dim(u),0))},numeric.T.rep=function(t,n){var r=numeric.T;n instanceof r||(n=new r(n));var i=n.x,s=n.y,o=numeric.rep;return s?new r(o(t,i),o(t,s)):new r(o(t,i))},numeric.T.diag=function diag(e){e instanceof numeric.T||(e=new numeric.T(e));var t=e.x,n=e.y,diag=numeric.diag;return n?new numeric.T(diag(t),diag(n)):new numeric.T(diag(t))},numeric.T.eig=function(){if(this.y)throw new Error("eig: not implemented for complex matrices.");return numeric.eig(this.x)},numeric.T.identity=function(t){return new numeric.T(numeric.identity(t))},numeric.T.prototype.getDiag=function(){var t=numeric,n=this.x,r=this.y;return r?new t.T(t.getDiag(n),t.getDiag(r)):new t.T(t.getDiag(n))},numeric.house=function(t){var n=numeric.clone(t),r=t[0]>=0?1:-1,i=r*numeric.norm2(t);n[0]+=i;var s=numeric.norm2(n);if(s===0)throw new Error("eig: internal error");return numeric.div(n,s)},numeric.toUpperHessenberg=function(t){var n=numeric.dim(t);if(n.length!==2||n[0]!==n[1])throw new Error("numeric: toUpperHessenberg() only works on square matrices");var r=n[0],i,s,o,u,a,f=numeric.clone(t),l,c,h,p,d=numeric.identity(r),v;for(s=0;s<r-2;s++){u=Array(r-s-1);for(i=s+1;i<r;i++)u[i-s-1]=f[i][s];if(numeric.norm2(u)>0){a=numeric.house(u),l=numeric.getBlock(f,[s+1,s],[r-1,r-1]),c=numeric.tensor(a,numeric.dot(a,l));for(i=s+1;i<r;i++){h=f[i],p=c[i-s-1];for(o=s;o<r;o++)h[o]-=2*p[o-s]}l=numeric.getBlock(f,[0,s+1],[r-1,r-1]),c=numeric.tensor(numeric.dot(l,a),a);for(i=0;i<r;i++){h=f[i],p=c[i];for(o=s+1;o<r;o++)h[o]-=2*p[o-s-1]}l=Array(r-s-1);for(i=s+1;i<r;i++)l[i-s-1]=d[i];c=numeric.tensor(a,numeric.dot(a,l));for(i=s+1;i<r;i++){v=d[i],p=c[i-s-1];for(o=0;o<r;o++)v[o]-=2*p[o]}}}return{H:f,Q:d}},numeric.epsilon=2.220446049250313e-16,numeric.QRFrancis=function(e,t){typeof t=="undefined"&&(t=1e4),e=numeric.clone(e);var n=numeric.clone(e),r=numeric.dim(e),i=r[0],s,o,u,a,f,l,c,h,p,d=numeric.identity(i),v,m,g,y,b,w,E,S,x;if(i<3)return{Q:d,B:[[0,i-1]]};var T=numeric.epsilon;for(x=0;x<t;x++){for(E=0;E<i-1;E++)if(Math.abs(e[E+1][E])<T*(Math.abs(e[E][E])+Math.abs(e[E+1][E+1]))){var N=numeric.QRFrancis(numeric.getBlock(e,[0,0],[E,E]),t),C=numeric.QRFrancis(numeric.getBlock(e,[E+1,E+1],[i-1,i-1]),t);g=Array(E+1);for(w=0;w<=E;w++)g[w]=d[w];y=numeric.dot(N.Q,g);for(w=0;w<=E;w++)d[w]=y[w];g=Array(i-E-1);for(w=E+1;w<i;w++)g[w-E-1]=d[w];y=numeric.dot(C.Q,g);for(w=E+1;w<i;w++)d[w]=y[w-E-1];return{Q:d,B:N.B.concat(numeric.add(C.B,E+1))}}u=e[i-2][i-2],a=e[i-2][i-1],f=e[i-1][i-2],l=e[i-1][i-1],h=u+l,c=u*l-a*f,p=numeric.getBlock(e,[0,0],[2,2]);if(h*h>=4*c){var k,L;k=.5*(h+Math.sqrt(h*h-4*c)),L=.5*(h-Math.sqrt(h*h-4*c)),p=numeric.add(numeric.sub(numeric.dot(p,p),numeric.mul(p,k+L)),numeric.diag(numeric.rep([3],k*L)))}else p=numeric.add(numeric.sub(numeric.dot(p,p),numeric.mul(p,h)),numeric.diag(numeric.rep([3],c)));s=[p[0][0],p[1][0],p[2][0]],o=numeric.house(s),g=[e[0],e[1],e[2]],y=numeric.tensor(o,numeric.dot(o,g));for(w=0;w<3;w++){m=e[w],b=y[w];for(S=0;S<i;S++)m[S]-=2*b[S]}g=numeric.getBlock(e,[0,0],[i-1,2]),y=numeric.tensor(numeric.dot(g,o),o);for(w=0;w<i;w++){m=e[w],b=y[w];for(S=0;S<3;S++)m[S]-=2*b[S]}g=[d[0],d[1],d[2]],y=numeric.tensor(o,numeric.dot(o,g));for(w=0;w<3;w++){v=d[w],b=y[w];for(S=0;S<i;S++)v[S]-=2*b[S]}var A;for(E=0;E<i-2;E++){for(S=E;S<=E+1;S++)if(Math.abs(e[S+1][S])<T*(Math.abs(e[S][S])+Math.abs(e[S+1][S+1]))){var N=numeric.QRFrancis(numeric.getBlock(e,[0,0],[S,S]),t),C=numeric.QRFrancis(numeric.getBlock(e,[S+1,S+1],[i-1,i-1]),t);g=Array(S+1);for(w=0;w<=S;w++)g[w]=d[w];y=numeric.dot(N.Q,g);for(w=0;w<=S;w++)d[w]=y[w];g=Array(i-S-1);for(w=S+1;w<i;w++)g[w-S-1]=d[w];y=numeric.dot(C.Q,g);for(w=S+1;w<i;w++)d[w]=y[w-S-1];return{Q:d,B:N.B.concat(numeric.add(C.B,S+1))}}A=Math.min(i-1,E+3),s=Array(A-E);for(w=E+1;w<=A;w++)s[w-E-1]=e[w][E];o=numeric.house(s),g=numeric.getBlock(e,[E+1,E],[A,i-1]),y=numeric.tensor(o,numeric.dot(o,g));for(w=E+1;w<=A;w++){m=e[w],b=y[w-E-1];for(S=E;S<i;S++)m[S]-=2*b[S-E]}g=numeric.getBlock(e,[0,E+1],[i-1,A]),y=numeric.tensor(numeric.dot(g,o),o);for(w=0;w<i;w++){m=e[w],b=y[w];for(S=E+1;S<=A;S++)m[S]-=2*b[S-E-1]}g=Array(A-E);for(w=E+1;w<=A;w++)g[w-E-1]=d[w];y=numeric.tensor(o,numeric.dot(o,g));for(w=E+1;w<=A;w++){v=d[w],b=y[w-E-1];for(S=0;S<i;S++)v[S]-=2*b[S]}}}throw new Error("numeric: eigenvalue iteration does not converge -- increase maxiter?")},numeric.eig=function(t,n){var r=numeric.toUpperHessenberg(t),i=numeric.QRFrancis(r.H,n),s=numeric.T,o=t.length,u,a,f=!1,l=i.B,c=numeric.dot(i.Q,numeric.dot(r.H,numeric.transpose(i.Q))),h=new s(numeric.dot(i.Q,r.Q)),p,d=l.length,v,m,g,y,b,w,E,S,x,T,N,C,k,L,A=Math.sqrt;for(a=0;a<d;a++){u=l[a][0];if(u!==l[a][1]){v=u+1,m=c[u][u],g=c[u][v],y=c[v][u],b=c[v][v];if(g===0&&y===0)continue;w=-m-b,E=m*b-g*y,S=w*w-4*E,S>=0?(w<0?x=-0.5*(w-A(S)):x=-0.5*(w+A(S)),k=(m-x)*(m-x)+g*g,L=y*y+(b-x)*(b-x),k>L?(k=A(k),N=(m-x)/k,C=g/k):(L=A(L),N=y/L,C=(b-x)/L),p=new s([[C,-N],[N,C]]),h.setRows(u,v,p.dot(h.getRows(u,v)))):(x=-0.5*w,T=.5*A(-S),k=(m-x)*(m-x)+g*g,L=y*y+(b-x)*(b-x),k>L?(k=A(k+T*T),N=(m-x)/k,C=g/k,x=0,T/=k):(L=A(L+T*T),N=y/L,C=(b-x)/L,x=T/L,T=0),p=new s([[C,-N],[N,C]],[[x,
T],[T,-x]]),h.setRows(u,v,p.dot(h.getRows(u,v))))}}var O=h.dot(t).dot(h.transjugate()),o=t.length,M=numeric.T.identity(o);for(v=0;v<o;v++)if(v>0)for(a=v-1;a>=0;a--){var _=O.get([a,a]),D=O.get([v,v]);if(!numeric.neq(_.x,D.x)&&!numeric.neq(_.y,D.y)){M.setRow(v,M.getRow(a));continue}x=O.getRow(a).getBlock([a],[v-1]),T=M.getRow(v).getBlock([a],[v-1]),M.set([v,a],O.get([a,v]).neg().sub(x.dot(T)).div(_.sub(D)))}for(v=0;v<o;v++)x=M.getRow(v),M.setRow(v,x.div(x.norm2()));return M=M.transpose(),M=h.transjugate().dot(M),{lambda:O.getDiag(),E:M}},numeric.ccsSparse=function(t){var n=t.length,r,i,s,o,u=[];for(s=n-1;s!==-1;--s){i=t[s];for(o in i){o=parseInt(o);while(o>=u.length)u[u.length]=0;i[o]!==0&&u[o]++}}var r=u.length,a=Array(r+1);a[0]=0;for(s=0;s<r;++s)a[s+1]=a[s]+u[s];var f=Array(a[r]),l=Array(a[r]);for(s=n-1;s!==-1;--s){i=t[s];for(o in i)i[o]!==0&&(u[o]--,f[a[o]+u[o]]=s,l[a[o]+u[o]]=i[o])}return[a,f,l]},numeric.ccsFull=function(t){var n=t[0],r=t[1],i=t[2],s=numeric.ccsDim(t),o=s[0],u=s[1],a,f,l,c,h,p=numeric.rep([o,u],0);for(a=0;a<u;a++){l=n[a],c=n[a+1];for(f=l;f<c;++f)p[r[f]][a]=i[f]}return p},numeric.ccsTSolve=function(t,n,r,i,s){function h(e){var t;if(r[e]!==0)return;r[e]=1;for(t=o[e];t<o[e+1];++t)h(u[t]);s[c]=e,++c}var o=t[0],u=t[1],a=t[2],f=o.length-1,l=Math.max,c=0;typeof i=="undefined"&&(r=numeric.rep([f],0)),typeof i=="undefined"&&(i=numeric.linspace(0,r.length-1)),typeof s=="undefined"&&(s=[]);var p,d,v,m,g,y,b,w,E;for(p=i.length-1;p!==-1;--p)h(i[p]);s.length=c;for(p=s.length-1;p!==-1;--p)r[s[p]]=0;for(p=i.length-1;p!==-1;--p)d=i[p],r[d]=n[d];for(p=s.length-1;p!==-1;--p){d=s[p],v=o[d],m=l(o[d+1],v);for(g=v;g!==m;++g)if(u[g]===d){r[d]/=a[g];break}E=r[d];for(g=v;g!==m;++g)y=u[g],y!==d&&(r[y]-=E*a[g])}return r},numeric.ccsDFS=function(t){this.k=Array(t),this.k1=Array(t),this.j=Array(t)},numeric.ccsDFS.prototype.dfs=function(t,n,r,i,s,o){var u=0,a,f=s.length,l=this.k,c=this.k1,h=this.j,p,d;if(i[t]!==0)return;i[t]=1,h[0]=t,l[0]=p=n[t],c[0]=d=n[t+1];for(;;)if(p>=d){s[f]=h[u];if(u===0)return;++f,--u,p=l[u],d=c[u]}else a=o[r[p]],i[a]===0?(i[a]=1,l[u]=p,++u,h[u]=a,p=n[a],c[u]=d=n[a+1]):++p},numeric.ccsLPSolve=function(t,n,r,i,s,o,u){var a=t[0],f=t[1],l=t[2],c=a.length-1,h=0,p=n[0],d=n[1],v=n[2],m,g,y,b,w,E,S,x,T,N,C,k;g=p[s],y=p[s+1],i.length=0;for(m=g;m<y;++m)u.dfs(o[d[m]],a,f,r,i,o);for(m=i.length-1;m!==-1;--m)r[i[m]]=0;for(m=g;m!==y;++m)b=o[d[m]],r[b]=v[m];for(m=i.length-1;m!==-1;--m){b=i[m],E=a[b],S=a[b+1];for(x=E;x<S;++x)if(o[f[x]]===b){r[b]/=l[x];break}k=r[b];for(x=E;x<S;++x)T=o[f[x]],T!==b&&(r[T]-=k*l[x])}return r},numeric.ccsLUP1=function(t,n){var r=t[0].length-1,i=[numeric.rep([r+1],0),[],[]],s=[numeric.rep([r+1],0),[],[]],o=i[0],u=i[1],a=i[2],f=s[0],l=s[1],c=s[2],h=numeric.rep([r],0),p=numeric.rep([r],0),d,v,m,g,y,b,w,E,S,x,T=numeric.ccsLPSolve,N=Math.max,C=Math.abs,k=numeric.linspace(0,r-1),L=numeric.linspace(0,r-1),A=new numeric.ccsDFS(r);typeof n=="undefined"&&(n=1);for(d=0;d<r;++d){T(i,t,h,p,d,L,A),b=-1,w=-1;for(v=p.length-1;v!==-1;--v){m=p[v];if(m<=d)continue;E=C(h[m]),E>b&&(w=m,b=E)}C(h[d])<n*b&&(v=k[d],b=k[w],k[d]=b,L[b]=d,k[w]=v,L[v]=w,b=h[d],h[d]=h[w],h[w]=b),b=o[d],w=f[d],S=h[d],u[b]=k[d],a[b]=1,++b;for(v=p.length-1;v!==-1;--v)m=p[v],E=h[m],p[v]=0,h[m]=0,m<=d?(l[w]=m,c[w]=E,++w):(u[b]=k[m],a[b]=E/S,++b);o[d+1]=b,f[d+1]=w}for(v=u.length-1;v!==-1;--v)u[v]=L[u[v]];return{L:i,U:s,P:k,Pinv:L}},numeric.ccsDFS0=function(t){this.k=Array(t),this.k1=Array(t),this.j=Array(t)},numeric.ccsDFS0.prototype.dfs=function(t,n,r,i,s,o,u){var a=0,f,l=s.length,c=this.k,h=this.k1,p=this.j,d,v;if(i[t]!==0)return;i[t]=1,p[0]=t,c[0]=d=n[o[t]],h[0]=v=n[o[t]+1];for(;;){if(isNaN(d))throw new Error("Ow!");if(d>=v){s[l]=o[p[a]];if(a===0)return;++l,--a,d=c[a],v=h[a]}else f=r[d],i[f]===0?(i[f]=1,c[a]=d,++a,p[a]=f,f=o[f],d=n[f],h[a]=v=n[f+1]):++d}},numeric.ccsLPSolve0=function(t,n,r,i,s,o,u,a){var f=t[0],l=t[1],c=t[2],h=f.length-1,p=0,d=n[0],v=n[1],m=n[2],g,y,b,w,E,S,x,T,N,C,k,L;y=d[s],b=d[s+1],i.length=0;for(g=y;g<b;++g)a.dfs(v[g],f,l,r,i,o,u);for(g=i.length-1;g!==-1;--g)w=i[g],r[u[w]]=0;for(g=y;g!==b;++g)w=v[g],r[w]=m[g];for(g=i.length-1;g!==-1;--g){w=i[g],N=u[w],S=f[w],x=f[w+1];for(T=S;T<x;++T)if(l[T]===N){r[N]/=c[T];break}L=r[N];for(T=S;T<x;++T)r[l[T]]-=L*c[T];r[N]=L}},numeric.ccsLUP0=function(t,n){var r=t[0].length-1,i=[numeric.rep([r+1],0),[],[]],s=[numeric.rep([r+1],0),[],[]],o=i[0],u=i[1],a=i[2],f=s[0],l=s[1],c=s[2],h=numeric.rep([r],0),p=numeric.rep([r],0),d,v,m,g,y,b,w,E,S,x,T=numeric.ccsLPSolve0,N=Math.max,C=Math.abs,k=numeric.linspace(0,r-1),L=numeric.linspace(0,r-1),A=new numeric.ccsDFS0(r);typeof n=="undefined"&&(n=1);for(d=0;d<r;++d){T(i,t,h,p,d,L,k,A),b=-1,w=-1;for(v=p.length-1;v!==-1;--v){m=p[v];if(m<=d)continue;E=C(h[k[m]]),E>b&&(w=m,b=E)}C(h[k[d]])<n*b&&(v=k[d],b=k[w],k[d]=b,L[b]=d,k[w]=v,L[v]=w),b=o[d],w=f[d],S=h[k[d]],u[b]=k[d],a[b]=1,++b;for(v=p.length-1;v!==-1;--v)m=p[v],E=h[k[m]],p[v]=0,h[k[m]]=0,m<=d?(l[w]=m,c[w]=E,++w):(u[b]=k[m],a[b]=E/S,++b);o[d+1]=b,f[d+1]=w}for(v=u.length-1;v!==-1;--v)u[v]=L[u[v]];return{L:i,U:s,P:k,Pinv:L}},numeric.ccsLUP=numeric.ccsLUP0,numeric.ccsDim=function(t){return[numeric.sup(t[1])+1,t[0].length-1]},numeric.ccsGetBlock=function(t,n,r){var i=numeric.ccsDim(t),s=i[0],o=i[1];typeof n=="undefined"?n=numeric.linspace(0,s-1):typeof n=="number"&&(n=[n]),typeof r=="undefined"?r=numeric.linspace(0,o-1):typeof r=="number"&&(r=[r]);var u,a,f,l=n.length,c,h=r.length,p,d,v,m=numeric.rep([o],0),g=[],y=[],b=[m,g,y],w=t[0],E=t[1],S=t[2],x=numeric.rep([s],0),T=0,N=numeric.rep([s],0);for(c=0;c<h;++c){d=r[c];var C=w[d],k=w[d+1];for(u=C;u<k;++u)p=E[u],N[p]=1,x[p]=S[u];for(u=0;u<l;++u)v=n[u],N[v]&&(g[T]=u,y[T]=x[n[u]],++T);for(u=C;u<k;++u)p=E[u],N[p]=0;m[c+1]=T}return b},numeric.ccsDot=function(t,n){var r=t[0],i=t[1],s=t[2],o=n[0],u=n[1],a=n[2],f=numeric.ccsDim(t),l=numeric.ccsDim(n),c=f[0],h=f[1],p=l[1],d=numeric.rep([c],0),v=numeric.rep([c],0),m=Array(c),g=numeric.rep([p],0),y=[],b=[],w=[g,y,b],E,S,x,T,N,C,k,L,A,O,M;for(x=0;x!==p;++x){T=o[x],N=o[x+1],A=0;for(S=T;S<N;++S){O=u[S],M=a[S],C=r[O],k=r[O+1];for(E=C;E<k;++E)L=i[E],v[L]===0&&(m[A]=L,v[L]=1,A+=1),d[L]=d[L]+s[E]*M}T=g[x],N=T+A,g[x+1]=N;for(S=A-1;S!==-1;--S)M=T+S,E=m[S],y[M]=E,b[M]=d[E],v[E]=0,d[E]=0;g[x+1]=g[x]+A}return w},numeric.ccsLUPSolve=function(t,n){var r=t.L,i=t.U,s=t.P,o=n[0],u=!1;typeof o!="object"&&(n=[[0,n.length],numeric.linspace(0,n.length-1),n],o=n[0],u=!0);var a=n[1],f=n[2],l=r[0].length-1,c=o.length-1,h=numeric.rep([l],0),p=Array(l),d=numeric.rep([l],0),v=Array(l),m=numeric.rep([c+1],0),g=[],y=[],b=numeric.ccsTSolve,w,E,S,x,T,N,C=0;for(w=0;w<c;++w){T=0,S=o[w],x=o[w+1];for(E=S;E<x;++E)N=t.Pinv[a[E]],v[T]=N,d[N]=f[E],++T;v.length=T,b(r,d,h,v,p);for(E=v.length-1;E!==-1;--E)d[v[E]]=0;b(i,h,d,p,v);if(u)return d;for(E=p.length-1;E!==-1;--E)h[p[E]]=0;for(E=v.length-1;E!==-1;--E)N=v[E],g[C]=N,y[C]=d[N],d[N]=0,++C;m[w+1]=C}return[m,g,y]},numeric.ccsbinop=function(t,n){return typeof n=="undefined"&&(n=""),Function("X","Y","var Xi = X[0], Xj = X[1], Xv = X[2];\nvar Yi = Y[0], Yj = Y[1], Yv = Y[2];\nvar n = Xi.length-1,m = Math.max(numeric.sup(Xj),numeric.sup(Yj))+1;\nvar Zi = numeric.rep([n+1],0), Zj = [], Zv = [];\nvar x = numeric.rep([m],0),y = numeric.rep([m],0);\nvar xk,yk,zk;\nvar i,j,j0,j1,k,p=0;\n"+n+"for(i=0;i<n;++i) {\n"+"  j0 = Xi[i]; j1 = Xi[i+1];\n"+"  for(j=j0;j!==j1;++j) {\n"+"    k = Xj[j];\n"+"    x[k] = 1;\n"+"    Zj[p] = k;\n"+"    ++p;\n"+"  }\n"+"  j0 = Yi[i]; j1 = Yi[i+1];\n"+"  for(j=j0;j!==j1;++j) {\n"+"    k = Yj[j];\n"+"    y[k] = Yv[j];\n"+"    if(x[k] === 0) {\n"+"      Zj[p] = k;\n"+"      ++p;\n"+"    }\n"+"  }\n"+"  Zi[i+1] = p;\n"+"  j0 = Xi[i]; j1 = Xi[i+1];\n"+"  for(j=j0;j!==j1;++j) x[Xj[j]] = Xv[j];\n"+"  j0 = Zi[i]; j1 = Zi[i+1];\n"+"  for(j=j0;j!==j1;++j) {\n"+"    k = Zj[j];\n"+"    xk = x[k];\n"+"    yk = y[k];\n"+t+"\n"+"    Zv[j] = zk;\n"+"  }\n"+"  j0 = Xi[i]; j1 = Xi[i+1];\n"+"  for(j=j0;j!==j1;++j) x[Xj[j]] = 0;\n"+"  j0 = Yi[i]; j1 = Yi[i+1];\n"+"  for(j=j0;j!==j1;++j) y[Yj[j]] = 0;\n"+"}\n"+"return [Zi,Zj,Zv];")},function(){var k,A,B,C;for(k in numeric.ops2)isFinite(eval("1"+numeric.ops2[k]+"0"))?A="[Y[0],Y[1],numeric."+k+"(X,Y[2])]":A="NaN",isFinite(eval("0"+numeric.ops2[k]+"1"))?B="[X[0],X[1],numeric."+k+"(X[2],Y)]":B="NaN",isFinite(eval("1"+numeric.ops2[k]+"0"))&&isFinite(eval("0"+numeric.ops2[k]+"1"))?C="numeric.ccs"+k+"MM(X,Y)":C="NaN",numeric["ccs"+k+"MM"]=numeric.ccsbinop("zk = xk "+numeric.ops2[k]+"yk;"),numeric["ccs"+k]=Function("X","Y",'if(typeof X === "number") return '+A+";\n"+'if(typeof Y === "number") return '+B+";\n"+"return "+C+";\n")}(),numeric.ccsScatter=function(t){var n=t[0],r=t[1],i=t[2],s=numeric.sup(r)+1,o=n.length,u=numeric.rep([s],0),a=Array(o),f=Array(o),l=numeric.rep([s],0),c;for(c=0;c<o;++c)l[r[c]]++;for(c=0;c<s;++c)u[c+1]=u[c]+l[c];var h=u.slice(0),p,d;for(c=0;c<o;++c)d=r[c],p=h[d],a[p]=n[c],f[p]=i[c],h[d]=h[d]+1;return[u,a,f]},numeric.ccsGather=function(t){var n=t[0],r=t[1],i=t[2],s=n.length-1,o=r.length,u=Array(o),a=Array(o),f=Array(o),l,c,h,p,d;d=0;for(l=0;l<s;++l){h=n[l],p=n[l+1];for(c=h;c!==p;++c)a[d]=l,u[d]=r[c],f[d]=i[c],++d}return[u,a,f]},numeric.sdim=function dim(e,t,n){typeof t=="undefined"&&(t=[]);if(typeof e!="object")return t;typeof n=="undefined"&&(n=0),n in t||(t[n]=0),e.length>t[n]&&(t[n]=e.length);var r;for(r in e)e.hasOwnProperty(r)&&dim(e[r],t,n+1);return t},numeric.sclone=function clone(e,t,n){typeof t=="undefined"&&(t=0),typeof n=="undefined"&&(n=numeric.sdim(e).length);var r,i=Array(e.length);if(t===n-1){for(r in e)e.hasOwnProperty(r)&&(i[r]=e[r]);return i}for(r in e)e.hasOwnProperty(r)&&(i[r]=clone(e[r],t+1,n));return i},numeric.sdiag=function(t){var n=t.length,r,i=Array(n),s,o,u;for(r=n-1;r>=1;r-=2)s=r-1,i[r]=[],i[r][r]=t[r],i[s]=[],i[s][s]=t[s];return r===0&&(i[0]=[],i[0][0]=t[r]),i},numeric.sidentity=function(t){return numeric.sdiag(numeric.rep([t],1))},numeric.stranspose=function(t){var n=[],r=t.length,i,s,o;for(i in t){if(!t.hasOwnProperty(i))continue;o=t[i];for(s in o){if(!o.hasOwnProperty(s))continue;typeof n[s]!="object"&&(n[s]=[]),n[s][i]=o[s]}}return n},numeric.sLUP=function(t,n){throw new Error("The function numeric.sLUP had a bug in it and has been removed. Please use the new numeric.ccsLUP function instead.")},numeric.sdotMM=function(t,n){var r=t.length,i=n.length,s=numeric.stranspose(n),o=s.length,u,a,f,l,c,h,p=Array(r),d;for(f=r-1;f>=0;f--){d=[],u=t[f];for(c=o-1;c>=0;c--){h=0,a=s[c];for(l in u){if(!u.hasOwnProperty(l))continue;l in a&&(h+=u[l]*a[l])}h&&(d[c]=h)}p[f]=d}return p},numeric.sdotMV=function(t,n){var r=t.length,i,s,o,u=Array(r),a;for(s=r-1;s>=0;s--){i=t[s],a=0;for(o in i){if(!i.hasOwnProperty(o))continue;n[o]&&(a+=i[o]*n[o])}a&&(u[s]=a)}return u},numeric.sdotVM=function(t,n){var r,i,s,o,u=[],a;for(r in t){if(!t.hasOwnProperty(r))continue;s=n[r],o=t[r];for(i in s){if(!s.hasOwnProperty(i))continue;u[i]||(u[i]=0),u[i]+=o*s[i]}}return u},numeric.sdotVV=function(t,n){var r,i=0;for(r in t)t[r]&&n[r]&&(i+=t[r]*n[r]);return i},numeric.sdot=function(t,n){var r=numeric.sdim(t).length,i=numeric.sdim(n).length,s=r*1e3+i;switch(s){case 0:return t*n;case 1001:return numeric.sdotVV(t,n);case 2001:return numeric.sdotMV(t,n);case 1002:return numeric.sdotVM(t,n);case 2002:return numeric.sdotMM(t,n);default:throw new Error("numeric.sdot not implemented for tensors of order "+r+" and "+i)}},numeric.sscatter=function(t){var n=t[0].length,r,i,s,o=t.length,u=[],a;for(i=n-1;i>=0;--i){if(!t[o-1][i])continue;a=u;for(s=0;s<o-2;s++)r=t[s][i],a[r]||(a[r]=[]),a=a[r];a[t[s][i]]=t[s+1][i]}return u},numeric.sgather=function gather(e,t,n){typeof t=="undefined"&&(t=[]),typeof n=="undefined"&&(n=[]);var r,i,s;r=n.length;for(i in e)if(e.hasOwnProperty(i)){n[r]=parseInt(i),s=e[i];if(typeof s=="number"){if(s){if(t.length===0)for(i=r+1;i>=0;--i)t[i]=[];for(i=r;i>=0;--i)t[i].push(n[i]);t[r+1].push(s)}}else gather(s,t,n)}return n.length>r&&n.pop(),t},numeric.cLU=function(t){var n=t[0],r=t[1],i=t[2],s=n.length,o=0,u,a,f,l,c,h;for(u=0;u<s;u++)n[u]>o&&(o=n[u]);o++;var p=Array(o),d=Array(o),v=numeric.rep([o],Infinity),m=numeric.rep([o],-Infinity),g,y,b;for(f=0;f<s;f++)u=n[f],a=r[f],a<v[u]&&(v[u]=a),a>m[u]&&(m[u]=a);for(u=0;u<o-1;u++)m[u]>m[u+1]&&(m[u+1]=m[u]);for(u=o-1;u>=1;u--)v[u]<v[u-1]&&(v[u-1]=v[u]);var w=0,E=0;for(u=0;u<o;u++)d[u]=numeric.rep([m[u]-v[u]+1],0),p[u]=numeric.rep([u-v[u]],0),w+=u-v[u]+1,E+=m[u]-u+1;for(f=0;f<s;f++)u=n[f],d[u][r[f]-v[u]]=i[f];for(u=0;u<o-1;u++){l=u-v[u],g=d[u];for(a=u+1;v[a]<=u&&a<o;a++){c=u-v[a],h=m[u]-u,y=d[a],b=y[c]/g[l];if(b){for(f=1;f<=h;f++)y[f+c]-=b*g[f+l];p[a][u-v[a]]=b}}}var g=[],y=[],S=[],x=[],T=[],N=[],s,C,k;s=0,C=0;for(u=0;u<o;u++){l=v[u],c=m[u],k=d[u];for(a=u;a<=c;a++)k[a-l]&&(g[s]=u,y[s]=a,S[s]=k[a-l],s++);k=p[u];for(a=l;a<u;a++)k[a-l]&&(x[C]=u,T[C]=a,N[C]=k[a-l],C++);x[C]=u,T[C]=u,N[C]=1,C++}return{U:[g,y,S],L:[x,T,N]}},numeric.cLUsolve=function(t,n){var r=t.L,i=t.U,s=numeric.clone(n),o=r[0],u=r[1],a=r[2],f=i[0],l=i[1],c=i[2],h=f.length,p=o.length,d=s.length,v,m,g;g=0;for(v=0;v<d;v++){while(u[g]<v)s[v]-=a[g]*s[u[g]],g++;g++}g=h-1;for(v=d-1;v>=0;v--){while(l[g]>v)s[v]-=c[g]*s[l[g]],g--;s[v]/=c[g],g--}return s},numeric.cgrid=function(t,n){typeof t=="number"&&(t=[t,t]);var r=numeric.rep(t,-1),i,s,o;if(typeof n!="function")switch(n){case"L":n=function(e,n){return e>=t[0]/2||n<t[1]/2};break;default:n=function(e,t){return!0}}o=0;for(i=1;i<t[0]-1;i++)for(s=1;s<t[1]-1;s++)n(i,s)&&(r[i][s]=o,o++);return r},numeric.cdelsq=function(t){var n=[[-1,0],[0,-1],[0,1],[1,0]],r=numeric.dim(t),i=r[0],s=r[1],o,u,a,f,l,c=[],h=[],p=[];for(o=1;o<i-1;o++)for(u=1;u<s-1;u++){if(t[o][u]<0)continue;for(a=0;a<4;a++){f=o+n[a][0],l=u+n[a][1];if(t[f][l]<0)continue;c.push(t[o][u]),h.push(t[f][l]),p.push(-1)}c.push(t[o][u]),h.push(t[o][u]),p.push(4)}return[c,h,p]},numeric.cdotMV=function(t,n){var r,i=t[0],s=t[1],o=t[2],u,a=i.length,f;f=0;for(u=0;u<a;u++)i[u]>f&&(f=i[u]);f++,r=numeric.rep([f],0);for(u=0;u<a;u++)r[i[u]]+=o[u]*n[s[u]];return r},numeric.Spline=function(t,n,r,i,s){this.x=t,this.yl=n,this.yr=r,this.kl=i,this.kr=s},numeric.Spline.prototype._at=function(t,n){var r=this.x,i=this.yl,s=this.yr,o=this.kl,u=this.kr,t,a,f,l,c=numeric.add,h=numeric.sub,p=numeric.mul;a=h(p(o[n],r[n+1]-r[n]),h(s[n+1],i[n])),f=c(p(u[n+1],r[n]-r[n+1]),h(s[n+1],i[n])),l=(t-r[n])/(r[n+1]-r[n]);var d=l*(1-l);return c(c(c(p(1-l,i[n]),p(l,s[n+1])),p(a,d*(1-l))),p(f,d*l))},numeric.Spline.prototype.at=function(t){if(typeof t=="number"){var n=this.x,r=n.length,i,s,o,u=Math.floor,a,f,l;i=0,s=r-1;while(s-i>1)o=u((i+s)/2),n[o]<=t?i=o:s=o;return this._at(t,i)}var r=t.length,c,h=Array(r);for(c=r-1;c!==-1;--c)h[c]=this.at(t[c]);return h},numeric.Spline.prototype.diff=function(){var t=this.x,n=this.yl,r=this.yr,i=this.kl,s=this.kr,o=n.length,u,a,f,l=i,c=s,h=Array(o),p=Array(o),d=numeric.add,v=numeric.mul,m=numeric.div,g=numeric.sub;for(u=o-1;u!==-1;--u)a=t[u+1]-t[u],f=g(r[u+1],n[u]),h[u]=m(d(v(f,6),v(i[u],-4*a),v(s[u+1],-2*a)),a*a),p[u+1]=m(d(v(f,-6),v(i[u],2*a),v(s[u+1],4*a)),a*a);return new numeric.Spline(t,l,c,h,p)},numeric.Spline.prototype.roots=function(){function t(e){return e*e}function n(e,t,n,r,i){var s=n*2-(t-e),o=-r*2+(t-e),u=(i+1)*.5,a=u*(1-u);return(1-u)*e+u*t+s*a*(1-u)+o*a*u}var r=[],i=this.x,s=this.yl,o=this.yr,u=this.kl,a=this.kr;typeof s[0]=="number"&&(s=[s],o=[o],u=[u],a=[a]);var f=s.length,l=i.length-1,c,h,p,d,v,m,g,y,b,w,r=Array(f),E,S,x,T,N,C,k,L,A,O,M,_,D,P,H,B,j,F=Math.sqrt;for(c=0;c!==f;++c){g=s[c],y=o[c],b=u[c],w=a[c],E=[];for(h=0;h!==l;h++){h>0&&y[h]*g[h]<0&&E.push(i[h]),A=i[h+1]-i[h],O=i[h],T=g[h],N=y[h+1],S=b[h]/A,x=w[h+1]/A,L=t(S-x+3*(T-N))+12*x*T,C=x+3*T+2*S-3*N,k=3*(x+S+2*(T-N)),L<=0?(_=C/k,_>i[h]&&_<i[h+1]?M=[i[h],_,i[h+1]]:M=[i[h],i[h+1]]):(_=(C-F(L))/k,D=(C+F(L))/k,M=[i[h]],_>i[h]&&_<i[h+1]&&M.push(_),D>i[h]&&D<i[h+1]&&M.push(D),M.push(i[h+1])),H=M[0],_=this._at(H,h);for(p=0;p<M.length-1;p++){B=M[p+1],D=this._at(B,h);if(_===0){E.push(H),H=B,_=D;continue}if(D===0||_*D>0){H=B,_=D;continue}var I=0;for(;;){j=(_*B-D*H)/(_-D);if(j<=H||j>=B)break;P=this._at(j,h);if(P*D>0)B=j,D=P,I===-1&&(_*=.5),I=-1;else{if(!(P*_>0))break;H=j,_=P,I===1&&(D*=.5),I=1}}E.push(j),H=M[p+1],_=this._at(H,h)}D===0&&E.push(B)}r[c]=E}return typeof this.yl[0]=="number"?r[0]:r},numeric.spline=function(t,n,r,i){var s=t.length,o=[],u=[],a=[],f,l=numeric.sub,c=numeric.mul,h=numeric.add;for(f=s-2;f>=0;f--)u[f]=t[f+1]-t[f],a[f]=l(n[f+1],n[f]);if(typeof r=="string"||typeof i=="string")r=i="periodic";var p=[[],[],[]];switch(typeof r){case"undefined":o[0]=c(3/(u[0]*u[0]),a[0]),p[0].push(0,0),p[1].push(0,1),p[2].push(2/u[0],1/u[0]);break;case"string":o[0]=h(c(3/(u[s-2]*u[s-2]),a[s-2]),c(3/(u[0]*u[0]),a[0])),p[0].push(0,0,0),p[1].push(s-2,0,1),p[2].push(1/u[s-2],2/u[s-2]+2/u[0],1/u[0]);break;default:o[0]=r,p[0].push(0),p[1].push(0),p[2].push(1)}for(f=1;f<s-1;f++)o[f]=h(c(3/(u[f-1]*u[f-1]),a[f-1]),c(3/(u[f]*u[f]),a[f])),p[0].push(f,f,f),p[1].push(f-1,f,f+1),p[2].push(1/u[f-1],2/u[f-1]+2/u[f],1/u[f]);switch(typeof i){case"undefined":o[s-1]=c(3/(u[s-2]*u[s-2]),a[s-2]),p[0].push(s-1,s-1),p[1].push(s-2,s-1),p[2].push(1/u[s-2],2/u[s-2]);break;case"string":p[1][p[1].length-1]=0;break;default:o[s-1]=i,p[0].push(s-1),p[1].push(s-1),p[2].push(1)}typeof o[0]!="number"?o=numeric.transpose(o):o=[o];var d=Array(o.length);if(typeof r=="string")for(f=d.length-1;f!==-1;--f)d[f]=numeric.ccsLUPSolve(numeric.ccsLUP(numeric.ccsScatter(p)),o[f]),d[f][s-1]=d[f][0];else for(f=d.length-1;f!==-1;--f)d[f]=numeric.cLUsolve(numeric.cLU(p),o[f]);return typeof n[0]=="number"?d=d[0]:d=numeric.transpose(d),new numeric.Spline(t,n,n,d,d)},numeric.fftpow2=function fftpow2(e,t){var n=e.length;if(n===1)return;var r=Math.cos,i=Math.sin,s,o,u=Array(n/2),a=Array(n/2),f=Array(n/2),l=Array(n/2);o=n/2;for(s=n-1;s!==-1;--s)--o,f[o]=e[s],l[o]=t[s],--s,u[o]=e[s],a[o]=t[s];fftpow2(u,a),fftpow2(f,l),o=n/2;var c,h=-6.283185307179586/n,p,d;for(s=n-1;s!==-1;--s)--o,o===-1&&(o=n/2-1),c=h*s,p=r(c),d=i(c),e[s]=u[o]+p*f[o]-d*l[o],t[s]=a[o]+p*l[o]+d*f[o]},numeric._ifftpow2=function _ifftpow2(e,t){var n=e.length;if(n===1)return;var r=Math.cos,i=Math.sin,s,o,u=Array(n/2),a=Array(n/2),f=Array(n/2),l=Array(n/2);o=n/2;for(s=n-1;s!==-1;--s)--o,f[o]=e[s],l[o]=t[s],--s,u[o]=e[s],a[o]=t[s];_ifftpow2(u,a),_ifftpow2(f,l),o=n/2;var c,h=6.283185307179586/n,p,d;for(s=n-1;s!==-1;--s)--o,o===-1&&(o=n/2-1),c=h*s,p=r(c),d=i(c),e[s]=u[o]+p*f[o]-d*l[o],t[s]=a[o]+p*l[o]+d*f[o]},numeric.ifftpow2=function(t,n){numeric._ifftpow2(t,n),numeric.diveq(t,t.length),numeric.diveq(n,n.length)},numeric.convpow2=function(t,n,r,i){numeric.fftpow2(t,n),numeric.fftpow2(r,i);var s,o=t.length,u,a,f,l;for(s=o-1;s!==-1;--s)u=t[s],f=n[s],a=r[s],l=i[s],t[s]=u*a-f*l,n[s]=u*l+f*a;numeric.ifftpow2(t,n)},numeric.T.prototype.fft=function(){var t=this.x,n=this.y,r=t.length,i=Math.log,s=i(2),o=Math.ceil(i(2*r-1)/s),u=Math.pow(2,o),a=numeric.rep([u],0),f=numeric.rep([u],0),l=Math.cos,c=Math.sin,h,p=-3.141592653589793/r,d,v=numeric.rep([u],0),m=numeric.rep([u],0),g=Math.floor(r/2);for(h=0;h<r;h++)v[h]=t[h];if(typeof n!="undefined")for(h=0;h<r;h++)m[h]=n[h];a[0]=1;for(h=1;h<=u/2;h++)d=p*h*h,a[h]=l(d),f[h]=c(d),a[u-h]=l(d),f[u-h]=c(d);var y=new numeric.T(v,m),b=new numeric.T(a,f);return y=y.mul(b),numeric.convpow2(y.x,y.y,numeric.clone(b.x),numeric.neg(b.y)),y=y.mul(b),y.x.length=r,y.y.length=r,y},numeric.T.prototype.ifft=function(){var t=this.x,n=this.y,r=t.length,i=Math.log,s=i(2),o=Math.ceil(i(2*r-1)/s),u=Math.pow(2,o),a=numeric.rep([u],0),f=numeric.rep([u],0),l=Math.cos,c=Math.sin,h,p=3.141592653589793/r,d,v=numeric.rep([u],0),m=numeric.rep([u],0),g=Math.floor(r/2);for(h=0;h<r;h++)v[h]=t[h];if(typeof n!="undefined")for(h=0;h<r;h++)m[h]=n[h];a[0]=1;for(h=1;h<=u/2;h++)d=p*h*h,a[h]=l(d),f[h]=c(d),a[u-h]=l(d),f[u-h]=c(d);var y=new numeric.T(v,m),b=new numeric.T(a,f);return y=y.mul(b),numeric.convpow2(y.x,y.y,numeric.clone(b.x),numeric.neg(b.y)),y=y.mul(b),y.x.length=r,y.y.length=r,y.div(r)},numeric.gradient=function(t,n){var r=n.length,i=t(n);if(isNaN(i))throw new Error("gradient: f(x) is a NaN!");var s=Math.max,o,u=numeric.clone(n),a,f,l=Array(r),c=numeric.div,h=numeric.sub,p,d,s=Math.max,v=.001,m=Math.abs,g=Math.min,y,b,w,E=0,S,x,T;for(o=0;o<r;o++){var N=s(1e-6*i,1e-8);for(;;){++E;if(E>20)throw new Error("Numerical gradient fails");u[o]=n[o]+N,a=t(u),u[o]=n[o]-N,f=t(u),u[o]=n[o];if(isNaN(a)||isNaN(f)){N/=16;continue}l[o]=(a-f)/(2*N),y=n[o]-N,b=n[o],w=n[o]+N,S=(a-i)/N,x=(i-f)/N,T=s(m(l[o]),m(i),m(a),m(f),m(y),m(b),m(w),1e-8),p=g(s(m(S-l[o]),m(x-l[o]),m(S-x))/T,N/T);if(!(p>v))break;N/=16}}return l},numeric.uncmin=function(t,n,r,i,s,o,u){var a=numeric.gradient;typeof u=="undefined"&&(u={}),typeof r=="undefined"&&(r=1e-8),typeof i=="undefined"&&(i=function(e){return a(t,e)}),typeof s=="undefined"&&(s=1e3),n=numeric.clone(n);var f=n.length,l=t(n),c,h;if(isNaN(l))throw new Error("uncmin: f(x0) is a NaN!");var p=Math.max,d=numeric.norm2;r=p(r,numeric.epsilon);var v,m,g,y=u.Hinv||numeric.identity(f),b=numeric.dot,w=numeric.inv,E=numeric.sub,S=numeric.add,x=numeric.tensor,T=numeric.div,N=numeric.mul,C=numeric.all,k=numeric.isFinite,L=numeric.neg,A=0,O,M,_,D,P,H,B,j,F,I,q,R,U="";m=i(n);while(A<s){if(typeof o=="function"&&o(A,n,l,m,y)){U="Callback returned true";break}if(!C(k(m))){U="Gradient has Infinity or NaN";break}v=L(b(y,m));if(!C(k(v))){U="Search direction has Infinity or NaN";break}I=d(v);if(I<r){U="Newton step smaller than tol";break}F=1,h=b(m,v),_=n;while(A<s){if(F*I<r)break;M=N(v,F),_=S(n,M),c=t(_);if(c-l>=.1*F*h||isNaN(c)){F*=.5,++A;continue}break}if(F*I<r){U="Line search step size smaller than tol";break}if(A===s){U="maxit reached during line search";break}g=i(_),D=E(g,m),B=b(D,M),P=b(y,D),y=E(S(y,N((B+b(D,P))/(B*B),x(M,M))),T(S(x(P,M),x(M,P)),B)),n=_,l=c,m=g,++A}return{solution:n,f:l,gradient:m,invHessian:y,iterations:A,message:U}},numeric.Dopri=function(t,n,r,i,s,o,u){this.x=t,this.y=n,this.f=r,this.ymid=i,this.iterations=s,this.events=u,this.message=o},numeric.Dopri.prototype._at=function(t,n){function r(e){return e*e}var i=this,s=i.x,o=i.y,u=i.f,a=i.ymid,f=s.length,l,c,h,p,d,v,t,m=Math.floor,g,y=.5,b=numeric.add,w=numeric.mul,E=numeric.sub,S,x,T;return l=s[n],c=s[n+1],p=o[n],d=o[n+1],g=c-l,h=l+y*g,v=a[n],S=E(u[n],w(p,1/(l-h)+2/(l-c))),x=E(u[n+1],w(d,1/(c-h)+2/(c-l))),T=[r(t-c)*(t-h)/r(l-c)/(l-h),r(t-l)*r(t-c)/r(l-h)/r(c-h),r(t-l)*(t-h)/r(c-l)/(c-h),(t-l)*r(t-c)*(t-h)/r(l-c)/(l-h),(t-c)*r(t-l)*(t-h)/r(l-c)/(c-h)],b(b(b(b(w(p,T[0]),w(v,T[1])),w(d,T[2])),w(S,T[3])),w(x,T[4]))},numeric.Dopri.prototype.at=function(t){var n,r,i,s=Math.floor;if(typeof t!="number"){var o=t.length,u=Array(o);for(n=o-1;n!==-1;--n)u[n]=this.at(t[n]);return u}var a=this.x;n=0,r=a.length-1;while(r-n>1)i=s(.5*(n+r)),a[i]<=t?n=i:r=i;return this._at(t,n)},numeric.dopri=function(t,n,r,i,s,o,u){typeof s=="undefined"&&(s=1e-6),typeof o=="undefined"&&(o=1e3);var a=[t],f=[r],l=[i(t,r)],c,h,p,d,v,m,g=[],y=.2,b=[.075,.225],w=[44/45,-56/15,32/9],E=[19372/6561,-25360/2187,64448/6561,-212/729],S=[9017/3168,-355/33,46732/5247,49/176,-5103/18656],x=[35/384,0,500/1113,125/192,-2187/6784,11/84],T=[.10013431883002395,0,.3918321794184259,-0.02982460176594817,.05893268337240795,-0.04497888809104361,.023904308236133973],N=[.2,.3,.8,8/9,1,1],C=[-71/57600,0,71/16695,-71/1920,17253/339200,-22/525,.025],k=0,L,A,O=(n-t)/10,M=0,_=numeric.add,D=numeric.mul,P,H,B=Math.max,j=Math.min,F=Math.abs,I=numeric.norminf,q=Math.pow,R=numeric.any,U=numeric.lt,z=numeric.and,W=numeric.sub,X,V,$,J=new numeric.Dopri(a,f,l,g,-1,"");typeof u=="function"&&(X=u(t,r));while(t<n&&M<o){++M,t+O>n&&(O=n-t),c=i(t+N[0]*O,_(r,D(y*O,l[k]))),h=i(t+N[1]*O,_(_(r,D(b[0]*O,l[k])),D(b[1]*O,c))),p=i(t+N[2]*O,_(_(_(r,D(w[0]*O,l[k])),D(w[1]*O,c)),D(w[2]*O,h))),d=i(t+N[3]*O,_(_(_(_(r,D(E[0]*O,l[k])),D(E[1]*O,c)),D(E[2]*O,h)),D(E[3]*O,p))),v=i(t+N[4]*O,_(_(_(_(_(r,D(S[0]*O,l[k])),D(S[1]*O,c)),D(S[2]*O,h)),D(S[3]*O,p)),D(S[4]*O,d))),P=_(_(_(_(_(r,D(l[k],O*x[0])),D(h,O*x[2])),D(p,O*x[3])),D(d,O*x[4])),D(v,O*x[5])),m=i(t+O,P),L=_(_(_(_(_(D(l[k],O*C[0]),D(h,O*C[2])),D(p,O*C[3])),D(d,O*C[4])),D(v,O*C[5])),D(m,O*C[6])),typeof L=="number"?H=F(L):H=I(L);if(H>s){O=.2*O*q(s/H,.25);if(t+O===t){J.msg="Step size became too small";break}continue}g[k]=_(_(_(_(_(_(r,D(l[k],O*T[0])),D(h,O*T[2])),D(p,O*T[3])),D(d,O*T[4])),D(v,O*T[5])),D(m,O*T[6])),++k,a[k]=t+O,f[k]=P,l[k]=m;if(typeof u=="function"){var K,Q=t,G=t+.5*O,Y;V=u(G,g[k-1]),$=z(U(X,0),U(0,V)),R($)||(Q=G,G=t+O,X=V,V=u(G,P),$=z(U(X,0),U(0,V)));if(R($)){var Z,et,tt,nt,rt=0,it=1,st=1;for(;;){if(typeof X=="number")Y=(st*V*Q-it*X*G)/(st*V-it*X);else{Y=G;for(A=X.length-1;A!==-1;--A)X[A]<0&&V[A]>0&&(Y=j(Y,(st*V[A]*Q-it*X[A]*G)/(st*V[A]-it*X[A])))}if(Y<=Q||Y>=G)break;K=J._at(Y,k-1),nt=u(Y,K),tt=z(U(X,0),U(0,nt)),R(tt)?(G=Y,V=nt,$=tt,st=1,rt===-1?it*=.5:it=1,rt=-1):(Q=Y,X=nt,it=1,rt===1?st*=.5:st=1,rt=1)}return P=J._at(.5*(t+Y),k-1),J.f[k]=i(Y,K),J.x[k]=Y,J.y[k]=K,J.ymid[k-1]=P,J.events=$,J.iterations=M,J}}t+=O,r=P,X=V,O=j(.8*O*q(s/H,.25),4*O)}return J.iterations=M,J},numeric.LU=function(e,t){t=t||!1;var n=Math.abs,r,i,s,o,u,a,f,l,c,h=e.length,p=h-1,d=new Array(h);t||(e=numeric.clone(e));for(s=0;s<h;++s){f=s,a=e[s],c=n(a[s]);for(i=s+1;i<h;++i)o=n(e[i][s]),c<o&&(c=o,f=i);d[s]=f,f!=s&&(e[s]=e[f],e[f]=a,a=e[s]),u=a[s];for(r=s+1;r<h;++r)e[r][s]/=u;for(r=s+1;r<h;++r){l=e[r];for(i=s+1;i<p;++i)l[i]-=l[s]*a[i],++i,l[i]-=l[s]*a[i];i===p&&(l[i]-=l[s]*a[i])}}return{LU:e,P:d}},numeric.LUsolve=function(t,n){var r,i,s=t.LU,o=s.length,u=numeric.clone(n),a=t.P,f,l,c,h;for(r=o-1;r!==-1;--r)u[r]=n[r];for(r=0;r<o;++r){f=a[r],a[r]!==r&&(h=u[r],u[r]=u[f],u[f]=h),l=s[r];for(i=0;i<r;++i)u[r]-=u[i]*l[i]}for(r=o-1;r>=0;--r){l=s[r];for(i=r+1;i<o;++i)u[r]-=u[i]*l[i];u[r]/=l[r]}return u},numeric.solve=function(t,n,r){return numeric.LUsolve(numeric.LU(t,r),n)},numeric.echelonize=function(t){var n=numeric.dim(t),r=n[0],i=n[1],s=numeric.identity(r),o=Array(r),u,a,f,l,c,h,p,d,v=Math.abs,m=numeric.diveq;t=numeric.clone(t);for(u=0;u<r;++u){f=0,c=t[u],h=s[u];for(a=1;a<i;++a)v(c[f])<v(c[a])&&(f=a);o[u]=f,m(h,c[f]),m(c,c[f]);for(a=0;a<r;++a)if(a!==u){p=t[a],d=p[f];for(l=i-1;l!==-1;--l)p[l]-=c[l]*d;p=s[a];for(l=r-1;l!==-1;--l)p[l]-=h[l]*d}}return{I:s,A:t,P:o}},numeric.__solveLP=function(t,n,r,i,s,o,u){var a=numeric.sum,f=numeric.log,l=numeric.mul,c=numeric.sub,h=numeric.dot,p=numeric.div,d=numeric.add,v=t.length,m=r.length,g,y=!1,b,w=0,E=1,S,x,T=numeric.transpose(n),N=numeric.svd,C=numeric.transpose,k=numeric.leq,L=Math.sqrt,A=Math.abs,O=numeric.muleq,M=numeric.norminf,_=numeric.any,D=Math.min,P=numeric.all,H=numeric.gt,B=Array(v),j=Array(m),F=numeric.rep([m],1),I,q=numeric.solve,R=c(r,h(n,o)),U,z=h(t,t),W;for(U=w;U<s;++U){var X,V,$;for(X=m-1;X!==-1;--X)j[X]=p(n[X],R[X]);var J=C(j);for(X=v-1;X!==-1;--X)B[X]=a(J[X]);E=.25*A(z/h(t,B));var K=100*L(z/h(B,B));if(!isFinite(E)||E>K)E=K;W=d(t,l(E,B)),I=h(J,j);for(X=v-1;X!==-1;--X)I[X][X]+=1;$=q(I,p(W,E),!0);var Q=p(R,h(n,$)),G=1;for(X=m-1;X!==-1;--X)Q[X]<0&&(G=D(G,-0.999*Q[X]));g=c(o,l($,G)),R=c(r,h(n,g));if(!P(H(R,0)))return{solution:o,message:"",iterations:U};o=g;if(E<i)return{solution:g,message:"",iterations:U};if(u){var Y=h(t,W),Z=h(n,W);y=!0;for(X=m-1;X!==-1;--X)if(Y*Z[X]<0){y=!1;break}}else o[v-1]>=0?y=!1:y=!0;if(y)return{solution:g,message:"Unbounded",iterations:U}}return{solution:o,message:"maximum iteration count exceeded",iterations:U}},numeric._solveLP=function(t,n,r,i,s){var o=t.length,u=r.length,a,f=numeric.sum,l=numeric.log,c=numeric.mul,h=numeric.sub,p=numeric.dot,d=numeric.div,v=numeric.add,m=numeric.rep([o],0).concat([1]),g=numeric.rep([u,1],-1),y=numeric.blockMatrix([[n,g]]),b=r,a=numeric.rep([o],0).concat(Math.max(0,numeric.sup(numeric.neg(r)))+1),w=numeric.__solveLP(m,y,b,i,s,a,!1),E=numeric.clone(w.solution);E.length=o;var S=numeric.inf(h(r,p(n,E)));if(S<0)return{solution:NaN,message:"Infeasible",iterations:w.iterations};var x=numeric.__solveLP(t,n,r,i,s-w.iterations,E,!0);return x.iterations+=w.iterations,x},numeric.solveLP=function(t,n,r,i,s,o,u){typeof u=="undefined"&&(u=1e3),typeof o=="undefined"&&(o=numeric.epsilon);if(typeof i=="undefined")return numeric._solveLP(t,n,r,o,u);var a=i.length,f=i[0].length,l=n.length,c=numeric.echelonize(i),h=numeric.rep([f],0),p=c.P,d=[],v;for(v=p.length-1;v!==-1;--v)h[p[v]]=1;for(v=f-1;v!==-1;--v)h[v]===0&&d.push(v);var m=numeric.getRange,g=numeric.linspace(0,a-1),y=numeric.linspace(0,l-1),b=m(i,g,d),w=m(n,y,p),E=m(n,y,d),S=numeric.dot,x=numeric.sub,T=S(w,c.I),N=x(E,S(T,b)),C=x(r,S(T,s)),k=Array(p.length),L=Array(d.length);for(v=p.length-1;v!==-1;--v)k[v]=t[p[v]];for(v=d.length-1;v!==-1;--v)L[v]=t[d[v]];var A=x(L,S(k,S(c.I,b))),O=numeric._solveLP(A,N,C,o,u),M=O.solution;if(M!==M)return O;var _=S(c.I,x(s,S(b,M))),D=Array(t.length);for(v=p.length-1;v!==-1;--v)D[p[v]]=_[v];for(v=d.length-1;v!==-1;--v)D[d[v]]=M[v];return{solution:D,message:O.message,iterations:O.iterations}},numeric.MPStoLP=function(t){function y(e){throw new Error("MPStoLP: "+e+"\nLine "+s+": "+t[s]+"\nCurrent state: "+r[n]+"\n")}t instanceof String&&t.split("\n");var n=0,r=["Initial state","NAME","ROWS","COLUMNS","RHS","BOUNDS","ENDATA"],i=t.length,s,o,u,a=0,f={},l=[],c=0,h={},p=0,d,v=[],m=[],g=[];for(s=0;s<i;++s){u=t[s];var b=u.match(/\S*/g),w=[];for(o=0;o<b.length;++o)b[o]!==""&&w.push(b[o]);if(w.length===0)continue;for(o=0;o<r.length;++o)if(u.substr(0,r[o].length)===r[o])break;if(o<r.length){n=o,o===1&&(d=w[1]);if(o===6)return{name:d,c:v,A:numeric.transpose(m),b:g,rows:f,vars:h};continue}switch(n){case 0:case 1:y("Unexpected line");case 2:switch(w[0]){case"N":a===0?a=w[1]:y("Two or more N rows");break;case"L":f[w[1]]=c,l[c]=1,g[c]=0,++c;break;case"G":f[w[1]]=c,l[c]=-1,g[c]=0,++c;break;case"E":f[w[1]]=c,l[c]=0,g[c]=0,++c;break;default:y("Parse error "+numeric.prettyPrint(w))}break;case 3:h.hasOwnProperty(w[0])||(h[w[0]]=p,v[p]=0,m[p]=numeric.rep([c],0),++p);var E=h[w[0]];for(o=1;o<w.length;o+=2){if(w[o]===a){v[E]=parseFloat(w[o+1]);continue}var S=f[w[o]];m[E][S]=(l[S]<0?-1:1)*parseFloat(w[o+1])}break;case 4:for(o=1;o<w.length;o+=2)g[f[w[o]]]=(l[f[w[o]]]<0?-1:1)*parseFloat(w[o+1]);break;case 5:break;case 6:y("Internal error")}}y("Reached end of file without ENDATA")},numeric.seedrandom={pow:Math.pow,random:Math.random},function(e,t,n,r,i,s,o){function u(e){var t,r,i=this,s=e.length,o=0,u=i.i=i.j=i.m=0;i.S=[],i.c=[],s||(e=[s++]);while(o<n)i.S[o]=o++;for(o=0;o<n;o++)t=i.S[o],u=l(u+t+e[o%s]),r=i.S[u],i.S[o]=r,i.S[u]=t;i.g=function(t){var r=i.S,s=l(i.i+1),o=r[s],u=l(i.j+o),a=r[u];r[s]=a,r[u]=o;var f=r[l(o+a)];while(--t)s=l(s+1),o=r[s],u=l(u+o),a=r[u],r[s]=a,r[u]=o,f=f*n+r[l(o+a)];return i.i=s,i.j=u,f},i.g(n)}function a(e,t,n,r,i){n=[],i=typeof e;if(t&&i=="object")for(r in e)if(r.indexOf("S")<5)try{n.push(a(e[r],t-1))}catch(s){}return n.length?n:e+(i!="string"?"\0":"")}function f(e,t,n,r){e+="",n=0;for(r=0;r<e.length;r++)t[l(r)]=l((n^=t[l(r)]*19)+e.charCodeAt(r));e="";for(r in t)e+=String.fromCharCode(t[r]);return e}function l(e){return e&n-1}t.seedrandom=function(c,h){var p=[],d;return c=f(a(h?[c,e]:arguments.length?c:[(new Date).getTime(),e,window],3),p),d=new u(p),f(d.S,e),t.random=function(){var t=d.g(r),u=o,a=0;while(t<i)t=(t+a)*n,u*=n,a=d.g(1);while(t>=s)t/=2,u/=2,a>>>=1;return(t+a)/u},c},o=t.pow(n,r),i=t.pow(2,i),s=i*2,f(t.random(),e)}([],numeric.seedrandom,256,6,52),function(e){function t(e){if(typeof e!="object")return e;var n=[],r,i=e.length;for(r=0;r<i;r++)n[r+1]=t(e[r]);return n}function n(e){if(typeof e!="object")return e;var t=[],r,i=e.length;for(r=1;r<i;r++)t[r-1]=n(e[r]);return t}function r(e,t,n){var r,i,s,o,u;for(s=1;s<=n;s+=1){e[s][s]=1/e[s][s],u=-e[s][s];for(r=1;r<s;r+=1)e[r][s]=u*e[r][s];o=s+1;if(n<o)break;for(i=o;i<=n;i+=1){u=e[s][i],e[s][i]=0;for(r=1;r<=s;r+=1)e[r][i]=e[r][i]+u*e[r][s]}}}function i(e,t,n,r){var i,s,o,u;for(s=1;s<=n;s+=1){u=0;for(i=1;i<s;i+=1)u+=e[i][s]*r[i];r[s]=(r[s]-u)/e[s][s]}for(o=1;o<=n;o+=1){s=n+1-o,r[s]=r[s]/e[s][s],u=-r[s];for(i=1;i<s;i+=1)r[i]=r[i]+u*e[i][s]}}function s(e,t,n,r){var i,s,o,u,a,f;for(s=1;s<=n;s+=1){r[1]=s,f=0,o=s-1;if(o<1){f=e[s][s]-f;if(f<=0)break;e[s][s]=Math.sqrt(f)}else{for(u=1;u<=o;u+=1){a=e[u][s];for(i=1;i<u;i+=1)a-=e[i][s]*e[i][u];a/=e[u][u],e[u][s]=a,f+=a*a}f=e[s][s]-f;if(f<=0)break;e[s][s]=Math.sqrt(f)}r[1]=0}}function o(e,t,n,o,u,a,f,l,c,h,p,d,v,m,g,y){function V(){m[1]=m[1]+1,E=L;for(b=1;b<=h;b+=1){E+=1,P=-l[b];for(w=1;w<=o;w+=1)P+=f[w][b]*u[w];Math.abs(P)<U&&(P=0);if(b>p)g[E]=P;else{g[E]=-Math.abs(P);if(P>0){for(w=1;w<=o;w+=1)f[w][b]=-f[w][b];l[b]=-l[b]}}}for(b=1;b<=v;b+=1)g[L+d[b]]=0;O=0,D=0;for(b=1;b<=h;b+=1)g[L+b]<D*g[_+b]&&(O=b,D=g[L+b]/g[_+b]);return O===0?999:0}function $(){for(b=1;b<=o;b+=1){P=0;for(w=1;w<=o;w+=1)P+=e[w][b]*f[w][O];g[b]=P}S=N;for(b=1;b<=o;b+=1)g[S+b]=0;for(w=v+1;w<=o;w+=1)for(b=1;b<=o;b+=1)g[S+b]=g[S+b]+e[b][w]*g[w];q=!0;for(b=v;b>=1;b-=1){P=g[b],E=k+b*(b+3)/2,S=E-b;for(w=b+1;w<=v;w+=1)P-=g[E]*g[C+w],E+=w;P/=g[S],g[C+b]=P;if(d[b]<p)break;if(P<0)break;q=!1,T=b}if(!q){H=g[A+T]/g[C+T];for(b=1;b<=v;b+=1){if(d[b]<p)break;if(g[C+b]<0)break;D=g[A+b]/g[C+b],D<
H&&(H=D,T=b)}}P=0;for(b=N+1;b<=N+o;b+=1)P+=g[b]*g[b];if(Math.abs(P)<=U){if(q)return y[1]=1,999;for(b=1;b<=v;b+=1)g[A+b]=g[A+b]-H*g[C+b];return g[A+v+1]=g[A+v+1]+H,700}P=0;for(b=1;b<=o;b+=1)P+=g[N+b]*f[b][O];B=-g[L+O]/P,R=!0,q||H<B&&(B=H,R=!1);for(b=1;b<=o;b+=1)u[b]=u[b]+B*g[N+b],Math.abs(u[b])<U&&(u[b]=0);a[1]=a[1]+B*P*(B/2+g[A+v+1]);for(b=1;b<=v;b+=1)g[A+b]=g[A+b]-B*g[C+b];g[A+v+1]=g[A+v+1]+B;if(!R){P=-l[O];for(w=1;w<=o;w+=1)P+=u[w]*f[w][O];if(O>p)g[L+O]=P;else{g[L+O]=-Math.abs(P);if(P>0){for(w=1;w<=o;w+=1)f[w][O]=-f[w][O];l[O]=-l[O]}}return 700}v+=1,d[v]=O,E=k+(v-1)*v/2+1;for(b=1;b<=v-1;b+=1)g[E]=g[b],E+=1;if(v===o)g[E]=g[o];else{for(b=o;b>=v+1;b-=1){if(g[b]===0)break;j=Math.max(Math.abs(g[b-1]),Math.abs(g[b])),F=Math.min(Math.abs(g[b-1]),Math.abs(g[b])),g[b-1]>=0?D=Math.abs(j*Math.sqrt(1+F*F/(j*j))):D=-Math.abs(j*Math.sqrt(1+F*F/(j*j))),j=g[b-1]/D,F=g[b]/D;if(j===1)break;if(j===0){g[b-1]=F*D;for(w=1;w<=o;w+=1)D=e[w][b-1],e[w][b-1]=e[w][b],e[w][b]=D}else{g[b-1]=D,I=F/(1+j);for(w=1;w<=o;w+=1)D=j*e[w][b-1]+F*e[w][b],e[w][b]=I*(e[w][b-1]+D)-e[w][b],e[w][b-1]=D}}g[E]=g[v]}return 0}function J(){E=k+T*(T+1)/2+1,S=E+T;if(g[S]===0)return 798;j=Math.max(Math.abs(g[S-1]),Math.abs(g[S])),F=Math.min(Math.abs(g[S-1]),Math.abs(g[S])),g[S-1]>=0?D=Math.abs(j*Math.sqrt(1+F*F/(j*j))):D=-Math.abs(j*Math.sqrt(1+F*F/(j*j))),j=g[S-1]/D,F=g[S]/D;if(j===1)return 798;if(j===0){for(b=T+1;b<=v;b+=1)D=g[S-1],g[S-1]=g[S],g[S]=D,S+=b;for(b=1;b<=o;b+=1)D=e[b][T],e[b][T]=e[b][T+1],e[b][T+1]=D}else{I=F/(1+j);for(b=T+1;b<=v;b+=1)D=j*g[S-1]+F*g[S],g[S]=I*(g[S-1]+D)-g[S],g[S-1]=D,S+=b;for(b=1;b<=o;b+=1)D=j*e[b][T]+F*e[b][T+1],e[b][T+1]=I*(e[b][T]+D)-e[b][T+1],e[b][T]=D}return 0}function K(){S=E-T;for(b=1;b<=T;b+=1)g[S]=g[E],E+=1,S+=1;return g[A+T]=g[A+T+1],d[T]=d[T+1],T+=1,T<v?797:0}function Q(){return g[A+v]=g[A+v+1],g[A+v+1]=0,d[v]=0,v-=1,m[2]=m[2]+1,0}var b,w,E,S,x,T,N,C,k,L,A,O,M,_,D,P,H,B,j,F,I,q,R,U,z,W,X;M=Math.min(o,h),E=2*o+M*(M+5)/2+2*h+1,U=1e-60;do U+=U,z=1+.1*U,W=1+.2*U;while(z<=1||W<=1);for(b=1;b<=o;b+=1)g[b]=t[b];for(b=o+1;b<=E;b+=1)g[b]=0;for(b=1;b<=h;b+=1)d[b]=0;x=[];if(y[1]===0){s(e,n,o,x);if(x[1]!==0){y[1]=2;return}i(e,n,o,t),r(e,n,o)}else{for(w=1;w<=o;w+=1){u[w]=0;for(b=1;b<=w;b+=1)u[w]=u[w]+e[b][w]*t[b]}for(w=1;w<=o;w+=1){t[w]=0;for(b=w;b<=o;b+=1)t[w]=t[w]+e[w][b]*u[b]}}a[1]=0;for(w=1;w<=o;w+=1){u[w]=t[w],a[1]=a[1]+g[w]*u[w],g[w]=0;for(b=w+1;b<=o;b+=1)e[b][w]=0}a[1]=-a[1]/2,y[1]=0,N=o,C=N+o,A=C+M,k=A+M+1,L=k+M*(M+1)/2,_=L+h;for(b=1;b<=h;b+=1){P=0;for(w=1;w<=o;w+=1)P+=f[w][b]*f[w][b];g[_+b]=Math.sqrt(P)}v=0,m[1]=0,m[2]=0,X=0;for(;;){X=V();if(X===999)return;for(;;){X=$();if(X===0)break;if(X===999)return;if(X===700)if(T===v)Q();else{for(;;){J(),X=K();if(X!==797)break}Q()}}}}function u(e,r,i,s,u,a){e=t(e),r=t(r),i=t(i);var f,l,c,h,p,d=[],v=[],m=[],g=[],y=[],b;u=u||0,a=a?t(a):[undefined,0],s=s?t(s):[],l=e.length-1,c=i[1].length-1;if(!s)for(f=1;f<=c;f+=1)s[f]=0;for(f=1;f<=c;f+=1)v[f]=0;h=0,p=Math.min(l,c);for(f=1;f<=l;f+=1)m[f]=0;d[1]=0;for(f=1;f<=2*l+p*(p+5)/2+2*c+1;f+=1)g[f]=0;for(f=1;f<=2;f+=1)y[f]=0;return o(e,r,l,l,m,d,i,s,l,c,u,v,h,y,g,a),b="",a[1]===1&&(b="constraints are inconsistent, no solution!"),a[1]===2&&(b="matrix D in quadratic function is not positive definite!"),{solution:n(m),value:n(d),unconstrained_solution:n(r),iterations:n(y),iact:n(v),message:b}}e.solveQP=u}(numeric),numeric.svd=function(t){function g(e,t){return e=Math.abs(e),t=Math.abs(t),e>t?e*Math.sqrt(1+t*t/e/e):t==0?e:t*Math.sqrt(1+e*e/t/t)}var n,r=numeric.epsilon,i=1e-64/r,s=50,o=0,u=0,a=0,f=0,l=0,c=numeric.clone(t),h=c.length,p=c[0].length;if(h<p)throw"Need more rows than columns";var d=new Array(p),v=new Array(p);for(u=0;u<p;u++)d[u]=v[u]=0;var m=numeric.rep([p,p],0),y=0,b=0,w=0,E=0,S=0,x=0,T=0;for(u=0;u<p;u++){d[u]=b,T=0,l=u+1;for(a=u;a<h;a++)T+=c[a][u]*c[a][u];if(T<=i)b=0;else{y=c[u][u],b=Math.sqrt(T),y>=0&&(b=-b),w=y*b-T,c[u][u]=y-b;for(a=l;a<p;a++){T=0;for(f=u;f<h;f++)T+=c[f][u]*c[f][a];y=T/w;for(f=u;f<h;f++)c[f][a]+=y*c[f][u]}}v[u]=b,T=0;for(a=l;a<p;a++)T+=c[u][a]*c[u][a];if(T<=i)b=0;else{y=c[u][u+1],b=Math.sqrt(T),y>=0&&(b=-b),w=y*b-T,c[u][u+1]=y-b;for(a=l;a<p;a++)d[a]=c[u][a]/w;for(a=l;a<h;a++){T=0;for(f=l;f<p;f++)T+=c[a][f]*c[u][f];for(f=l;f<p;f++)c[a][f]+=T*d[f]}}S=Math.abs(v[u])+Math.abs(d[u]),S>E&&(E=S)}for(u=p-1;u!=-1;u+=-1){if(b!=0){w=b*c[u][u+1];for(a=l;a<p;a++)m[a][u]=c[u][a]/w;for(a=l;a<p;a++){T=0;for(f=l;f<p;f++)T+=c[u][f]*m[f][a];for(f=l;f<p;f++)m[f][a]+=T*m[f][u]}}for(a=l;a<p;a++)m[u][a]=0,m[a][u]=0;m[u][u]=1,b=d[u],l=u}for(u=p-1;u!=-1;u+=-1){l=u+1,b=v[u];for(a=l;a<p;a++)c[u][a]=0;if(b!=0){w=c[u][u]*b;for(a=l;a<p;a++){T=0;for(f=l;f<h;f++)T+=c[f][u]*c[f][a];y=T/w;for(f=u;f<h;f++)c[f][a]+=y*c[f][u]}for(a=u;a<h;a++)c[a][u]=c[a][u]/b}else for(a=u;a<h;a++)c[a][u]=0;c[u][u]+=1}r*=E;for(f=p-1;f!=-1;f+=-1)for(var N=0;N<s;N++){var C=!1;for(l=f;l!=-1;l+=-1){if(Math.abs(d[l])<=r){C=!0;break}if(Math.abs(v[l-1])<=r)break}if(!C){o=0,T=1;var k=l-1;for(u=l;u<f+1;u++){y=T*d[u],d[u]=o*d[u];if(Math.abs(y)<=r)break;b=v[u],w=g(y,b),v[u]=w,o=b/w,T=-y/w;for(a=0;a<h;a++)S=c[a][k],x=c[a][u],c[a][k]=S*o+x*T,c[a][u]=-S*T+x*o}}x=v[f];if(l==f){if(x<0){v[f]=-x;for(a=0;a<p;a++)m[a][f]=-m[a][f]}break}if(N>=s-1)throw"Error: no convergence.";E=v[l],S=v[f-1],b=d[f-1],w=d[f],y=((S-x)*(S+x)+(b-w)*(b+w))/(2*w*S),b=g(y,1),y<0?y=((E-x)*(E+x)+w*(S/(y-b)-w))/E:y=((E-x)*(E+x)+w*(S/(y+b)-w))/E,o=1,T=1;for(u=l+1;u<f+1;u++){b=d[u],S=v[u],w=T*b,b=o*b,x=g(y,w),d[u-1]=x,o=y/x,T=w/x,y=E*o+b*T,b=-E*T+b*o,w=S*T,S*=o;for(a=0;a<p;a++)E=m[a][u-1],x=m[a][u],m[a][u-1]=E*o+x*T,m[a][u]=-E*T+x*o;x=g(y,w),v[u-1]=x,o=y/x,T=w/x,y=o*b+T*S,E=-T*b+o*S;for(a=0;a<h;a++)S=c[a][u-1],x=c[a][u],c[a][u-1]=S*o+x*T,c[a][u]=-S*T+x*o}d[l]=0,d[f]=y,v[f]=E}for(u=0;u<v.length;u++)v[u]<r&&(v[u]=0);for(u=0;u<p;u++)for(a=u-1;a>=0;a--)if(v[a]<v[u]){o=v[a],v[a]=v[u],v[u]=o;for(f=0;f<c.length;f++)n=c[f][u],c[f][u]=c[f][a],c[f][a]=n;for(f=0;f<m.length;f++)n=m[f][u],m[f][u]=m[f][a],m[f][a]=n;u=a}return{U:c,S:v,V:m}};

==> anc/interactive_demo/interactive_demo.html <==
<!DOCTYPE html
PUBLIC "-//W3C//DTD XHTML 1.0 Strict//EN"
"http://www.w3.org/TR/xhtml1/DTD/xhtml1-strict.dtd">

<html xmlns="http://www.w3.org/1999/xhtml" xml:lang="en" lang="en" xmlns:hx="http://purl.org/NET/hinclude">
<head>
	<title>GPDBN: Supplemental Example</title>

	<meta http-equiv="Content-type" content="text/html;charset=iso-8859-1" />

	<script src="data/kinetic-v5.1.0.min.js"></script>
	<script src="data/numeric-1.2.6.min.js"></script>
	<script src="data/PerformPrediction.js"></script>
	<script src="data/gpdbn_horses.js"></script>
	<script src="data/gplvm_horses.js"></script>
	<script src="data/gpdbn_motorbikes.js"></script>
	<script src="data/gplvm_motorbikes.js"></script>
	<script src="data/gpdbn_stars.js"></script>
	<script src="data/gplvm_stars.js"></script>
	<script src="data/gpdbn.js"></script>

	<style>
      body {
        margin: 0px;
        padding: 0px;
        font-family: Helvetica, Arial;
      }
      canvas {
        border: 1px solid #9C9898;
      }
    </style>
</head>

<body>
<h1 style="padding-bottom: 0.5em; ">&nbsp;&nbsp;Interactive GPLVM and GPDBN Demonstration&nbsp;&nbsp;</h1>

<div id="manifoldContainer" style="width: 700px; margin-left: 6px; margin-right: 0px; margin-top: 10px;"></div>
<div id="legend" style="width: 700px;">
	<div style="padding-left:23px; width: 300px; text-align: center; float: left; ">
		
		<img src="./data/colorbar.jpg" style="margin-left: 4px; border: 3px solid #000000; vertical-align: middle; margin-bottom:10px; margin-right:0px;"></br>
		<span style="float: left;">Unlikely</span>
		<i>Predictive Variance</i>
		<span style="float: right;">Likley</span>
		
	</div>
	<div style="width: 300px; text-align: center; float: left; padding-left: 50px; padding-right:23px; vertical-align: middle;">
		<p>Select Model: <select name="combo" id="comboModel" onChange="changeComboModel( this );"></select></p>
		<p>Select Zoom: <select name="combo" id="comboZoom" onChange="changeComboZoom( this );"></select></p>
	</div>
</div>
<div style="padding-left: 20px; padding-right: 20px; padding-top: 1em; width: 660px; clear: both; text-align: justify; ">
	<p>Please drag the black and white circle around the heat map to explore each 2D shape manifold.</p>
	
	<p>The manifold is a probabilistic embedding and the heat-map provides a visualisation of the probability. Regions in <b>white</b> have a <b>high probability</b> (low predictive variance) while regions in <b>black</b> have a <b>low probability</b> (high predictive variance) and are less likely to produce realistic shapes.</p>

	<p style="color: #FF0000;">Please use the <b>model</b> combo box to select between the reference <b>GPLVM</b> and our <b>GPDBN</b> model and the <b>zoom</b> combo box to scale the output image.</p>
	
	<p>Note that the manifolds have been restricted to two dimensions for visualisation. The natural dimension of the manifold may be higher and this can lead to separated islands.</p>
</div>

</body>


</html>

